Machine Learning Hamiltonian Dynamical Systems with Sparse and Noisy Data

Machine learning has become a powerful tool for discovering governing laws of dynamical systems from data. However, most existing approaches degrade severely when observations are sparse, noisy, or irregularly sampled. In this work, we address the problem of learning symbolic representations of nonlinear Hamiltonian dynamical systems under extreme data scarcity by explicitly incorporating physical structure into the learning architecture. We introduce Adaptable Symplectic Recurrent Neural Networks (ASRNNs), a parameter-cognizant, structure-preserving model that combines Hamiltonian learning with symplectic recurrent integration, avoiding time derivative estimation, and enabling stable learning under noise. We demonstrate that ASRNNs can accurately predict long-term dynamics even when each training trajectory consists of only two irregularly spaced time points, possibly corrupted by correlated noise. Leveraging ASRNNs as structure-preserving data generators, we further enable symbolic discovery using independent regression methods (SINDy and PySR), recovering exact symbolic equations for polynomial systems and consistent polynomial approximations for non-polynomial Hamiltonians. Our results show that such architectures can provide a robust pathway to interpretable discovery of Hamiltonian dynamics from sparse and noisy data.

==> anc/Supplementary_Material.tex <==
% ****** Start of file apssamp.tex ******
%
%   This file is part of the APS files in the REVTeX 4.2 distribution.
%   Version 4.2a of REVTeX, December 2014
%
%   Copyright (c) 2014 The American Physical Society.
%
%   See the REVTeX 4 README file for restrictions and more information.
%
% TeX'ing this file requires that you have AMS-LaTeX 2.0 installed
% as well as the rest of the prerequisites for REVTeX 4.2
%
% See the REVTeX 4 README file
% It also requires running BibTeX. The commands are as follows:
%
%  1)  latex apssamp.tex
%  2)  bibtex apssamp
%  3)  latex apssamp.tex
%  4)  latex apssamp.tex
%
\documentclass[%
preprint, 
 %linenumbers,
%superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,
 aps, physrev,
%pra,
%prb,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-2}

\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
%\usepackage{hyperref}% add hypertext capabilities
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines
\DeclareMathOperator*{\argmax}{arg\,max}
\DeclareMathOperator*{\argmin}{arg\,min}
%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}
\newtheorem{theorem}{Theorem}
\usepackage{color}
\begin{document}

%\preprint{APS/123-QED}

\title{Machine Learning Hamiltonian Dynamical Systems with Sparse and Noisy Data \\ Supplementary Material
}% 


\author{Vedanta Thapar}
\email{vedanta.thapar@maths.ox.ac.uk}
%\affiliation{Affiliation}
\affiliation{The Mathematical Institute, University of Oxford, Oxford OX2 6GG, United Kingdom}
% \altaffiliation[Also at ]{Physics Department, XYZ University.}%Lines break automatically or can be forced with \\
\author{Abhinav Gupta}%
\email{Contact author: abhinav.gupta@ststephens.edu}
\affiliation{Center for Theoretical Physics, St. Stephen's College, University of Delhi, Delhi 110007, India}%

%\collaboration{CLEO Collaboration}%\noaffiliation

\date{\today}% It is always \today, today,
             %  but any date may be explicitly specified

\maketitle

The supplementary material contains detailed expressions discovered by the symbolic regression algorithms PySINDy and PySR.

\subsection{PySINDy results}

The attached folder \texttt{Symbolic Regression results} contains the equations recovered by PySINDy and PySR from data generated by multiple models for the Henon Heiles and Morse potentials. Results are included for various extents of noise and various parameter pairs: (0.4, 0.6) (seen) and (0.5, 0.7) (unseen) for the Henon Heiles, and $\alpha \in \{1.5, 2\}$ for Morse.

\subsection{PySR results}

PySR returns multiple equations of varying complexity and loss each of which are also given a score that balances the two to prevent overfitting, the algorithm automatically chooses the `best' equation based on this score. The PySR regressor for this system is run for a total of $100$ (default) iterations with $30$ populations of default size (27). The model selection parameter is chosen to be \texttt{"best"} which balances the loss and score outputs and selects selects the equation with the highest score among expressions with a loss better than at least $1.5$ times than that for the model with the lowest loss. \\

The results are reported in terms of the raw files returned by PySR converted to an excel sheet containing a list of candidate equations for each of the noise and parameter combinations considered for PySINDy. The expression selected as best by the regressor is highlighted in green. These results can be found on the file path \texttt{Symbolic Regression Results/PySR}. We include only the results of the regression for the potential function $\mathcal{V}_{\theta_2}$ since the Kinetic energies are learned exactly for all cases and have a simpler form. To display the expressions in terms of \LaTeX math, they can be expressed using sympy, a short code file to aid this is attached in the same folder named \texttt{Display\_PySR.ipynb}.




\end{document}



==> anc/Symbolic_Regression_Results/Display_PySR.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "72cb7477-f84b-41eb-a1b5-24badcecb519",
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Code to display PySR results #####\n",
    "import sympy\n",
    "from sympy import sympify, symbols, Function, init_printing\n",
    "init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6ebd8c48-16aa-4c4c-8bbf-5ffa8f8f6432",
   "metadata": {},
   "outputs": [],
   "source": [
    "########## Replace this with the equation string from the chosen PySR file by copy-pasting #############\n",
    "equation = '-4.298733 - ((((x1 * (x1 + ((x0 * (x0 - (x0 * -0.0134607395))) * 0.98587793))) + square(x0)) * -0.49983543) + (x1 * (square(x1) * 0.2334784)))'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "77b301bc-52e9-4f04-a264-240289b1dc0f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "PySR result\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/latex": [
       "$\\displaystyle 0.499409858116113 q_{1}^{2} q_{2} + 0.49983543 q_{1}^{2} - 0.2334784 q_{2}^{3} + 0.49983543 q_{2}^{2} - 4.298733$"
      ],
      "text/plain": [
       "                    2                   2               3                2     ↪\n",
       "0.499409858116113⋅q₁ ⋅q₂ + 0.49983543⋅q₁  - 0.2334784⋅q₂  + 0.49983543⋅q₂  - 4 ↪\n",
       "\n",
       "↪        \n",
       "↪ .298733"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define symbols\n",
    "x0, x1 = symbols('x0 x1')\n",
    "q1, q2 = symbols('q1 q2')  # New symbols for replacement\n",
    "\n",
    "\n",
    "# Sympify the modified equation\n",
    "parsed_eq = sympify(equation, locals={\"cube\": lambda x: x**3, \"square\": lambda x: x**2})\n",
    "parsed_eq = parsed_eq.subs({x0: q1, x1: q2})\n",
    "\n",
    "# Print the parsed SymPy expression\n",
    "print('PySR result')\n",
    "display(sympy.expand(parsed_eq))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Symbolic_Regression_Results/Henon_Heiles/PySINDy_results.txt <==
###############################
Noise: 0
###############################

### Params 0.4, 0.6

Model 1


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.933 q1
(p2)' = -1.000 q2 + -0.397 q1^2 + 0.591 q2^2


Model 2


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.927 q1
(p2)' = -0.993 q2 + -0.400 q1^2 + 0.581 q2^2


Model 3


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.812 q1 q2
(p2)' = -0.989 q2 + -0.386 q1^2 + 0.560 q2^2


Model 4


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.933 q1
(p2)' = -0.994 q2 + -0.389 q1^2 + 0.579 q2^2


Model 5


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.994 q2 + -0.393 q1^2 + 0.577 q2^2


Model 6


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.995 q2 + -0.400 q1^2 + 0.586 q2^2


Model 7


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.930 q1
(p2)' = -0.994 q2 + -0.389 q1^2 + 0.580 q2^2


Model 8


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.930 q1
(p2)' = -0.997 q2 + -0.399 q1^2 + 0.581 q2^2


Model 9


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.933 q1
(p2)' = -0.998 q2 + -0.405 q1^2 + 0.588 q2^2


Model 10


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.785 q1 q2
(p2)' = -0.992 q2 + -0.380 q1^2 + 0.585 q2^2


Model 11


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.931 q1
(p2)' = -0.998 q2 + -0.399 q1^2 + 0.590 q2^2


Model 12


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.999 q1 + -0.800 q1 q2
(p2)' = -0.996 q2 + -0.389 q1^2 + 0.587 q2^2


Model 13


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.928 q1
(p2)' = -0.996 q2 + -0.402 q1^2 + 0.584 q2^2


Model 14


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.998 q1 + -0.795 q1 q2
(p2)' = -0.993 q2 + -0.383 q1^2 + 0.579 q2^2


Model 15


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.930 q1
(p2)' = -0.994 q2 + -0.396 q1^2 + 0.577 q2^2


Model 16


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.934 q1
(p2)' = -1.002 q2 + -0.395 q1^2 + 0.597 q2^2


Model 17


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.996 q2 + -0.402 q1^2 + 0.587 q2^2


Model 18


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.932 q1
(p2)' = -0.996 q2 + -0.390 q1^2 + 0.583 q2^2


Model 19


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -1.000 q1 + -0.799 q1 q2
(p2)' = -0.993 q2 + -0.388 q1^2 + 0.574 q2^2


Model 20


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.930 q1
(p2)' = -0.995 q2 + -0.393 q1^2 + 0.575 q2^2


Model 21


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.933 q1
(p2)' = -0.995 q2 + -0.391 q1^2 + 0.573 q2^2


Model 22


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -1.001 q1 + -0.798 q1 q2
(p2)' = -0.997 q2 + -0.400 q1^2 + 0.596 q2^2


Model 23


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.932 q1
(p2)' = -0.994 q2 + -0.387 q1^2 + 0.577 q2^2


Model 24


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.797 q1 q2
(p2)' = -0.991 q2 + -0.382 q1^2 + 0.575 q2^2


Model 25


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.928 q1
(p2)' = -0.995 q2 + -0.400 q1^2 + 0.599 q2^2


Model 26


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.930 q1
(p2)' = -0.997 q2 + -0.402 q1^2 + 0.584 q2^2


Model 27


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.929 q1
(p2)' = -0.996 q2 + -0.401 q1^2 + 0.594 q2^2


Model 28


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.998 q1 + -0.812 q1 q2
(p2)' = -0.992 q2 + -0.396 q1^2 + 0.570 q2^2


Model 29


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.999 q2 + -0.403 q1^2 + 0.595 q2^2


Model 30


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.929 q1
(p2)' = -0.995 q2 + -0.399 q1^2 + 0.588 q2^2


Model 31


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.932 q1
(p2)' = -0.997 q2 + -0.397 q1^2 + 0.584 q2^2


Model 32


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.807 q1 q2
(p2)' = -0.993 q2 + -0.390 q1^2 + 0.588 q2^2


Model 33


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.929 q1
(p2)' = -0.996 q2 + -0.397 q1^2 + 0.598 q2^2


Model 34


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.932 q1
(p2)' = -0.997 q2 + -0.408 q1^2 + 0.584 q2^2


Model 35


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.998 q2 + -0.397 q1^2 + 0.592 q2^2


Model 36


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.998 q1 + -0.802 q1 q2
(p2)' = -0.991 q2 + -0.386 q1^2 + 0.571 q2^2


Model 37


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.993 q2 + -0.391 q1^2 + 0.575 q2^2


Model 38


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.997 q2 + -0.394 q1^2 + 0.590 q2^2


Model 39


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.932 q1
(p2)' = -0.994 q2 + -0.396 q1^2 + 0.582 q2^2


Model 40


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.932 q1
(p2)' = -0.997 q2 + -0.395 q1^2 + 0.590 q2^2


### Params 0.5, 0.7

Model 1


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.990 q1 q2
(p2)' = -0.996 q2 + -0.497 q1^2 + 0.696 q2^2


Model 2


(q1)' = 0.997 p1
(q2)' = 0.999 p2
(p1)' = -0.997 q1 + -0.995 q1 q2
(p2)' = -0.995 q2 + -0.495 q1^2 + 0.693 q2^2


Model 3


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.995 q1 q2
(p2)' = -0.996 q2 + -0.503 q1^2 + 0.693 q2^2


Model 4


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.991 q1 q2
(p2)' = -0.995 q2 + -0.495 q1^2 + 0.693 q2^2


Model 5


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.990 q1 q2
(p2)' = -0.994 q2 + -0.491 q1^2 + 0.693 q2^2


Model 6


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.992 q1 q2
(p2)' = -0.999 q2 + -0.502 q1^2 + 0.704 q2^2


Model 7


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.994 q1 + -0.992 q1 q2
(p2)' = -0.996 q2 + -0.502 q1^2 + 0.700 q2^2


Model 8


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.996 q1 q2
(p2)' = -0.996 q2 + -0.496 q1^2 + 0.694 q2^2


Model 9


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.986 q1 q2
(p2)' = -0.997 q2 + -0.496 q1^2 + 0.694 q2^2


Model 10


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.977 q1 q2
(p2)' = -0.995 q2 + -0.490 q1^2 + 0.692 q2^2


Model 11


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.990 q1 q2
(p2)' = -0.999 q2 + -0.494 q1^2 + 0.694 q2^2


Model 12


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.988 q1 q2
(p2)' = -0.997 q2 + -0.497 q1^2 + 0.699 q2^2


Model 13


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.993 q1 + -0.995 q1 q2
(p2)' = -0.997 q2 + -0.497 q1^2 + 0.690 q2^2


Model 14


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.984 q1 q2
(p2)' = -0.994 q2 + -0.487 q1^2 + 0.695 q2^2


Model 15


(q1)' = 0.999 p1
(q2)' = 0.999 p2
(p1)' = -0.996 q1 + -0.993 q1 q2
(p2)' = -0.992 q2 + -0.508 q1^2 + 0.693 q2^2


Model 16


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.992 q1 q2
(p2)' = -0.999 q2 + -0.498 q1^2 + 0.705 q2^2


Model 17


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.993 q1 + -0.972 q1 q2
(p2)' = -0.996 q2 + -0.489 q1^2 + 0.694 q2^2


Model 18


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.989 q1 q2
(p2)' = -0.996 q2 + -0.495 q1^2 + 0.700 q2^2


Model 19


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.991 q1 q2
(p2)' = -0.995 q2 + -0.496 q1^2 + 0.690 q2^2


Model 20


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.993 q1 + -1.001 q1 q2
(p2)' = -0.995 q2 + -0.503 q1^2 + 0.695 q2^2


Model 21


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.993 q1 + -0.983 q1 q2
(p2)' = -0.998 q2 + -0.513 q1^2 + 0.705 q2^2


Model 22


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.998 q1 + -0.991 q1 q2
(p2)' = -0.994 q2 + -0.500 q1^2 + 0.703 q2^2


Model 23


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.994 q1 + -0.989 q1 q2
(p2)' = -0.994 q2 + -0.497 q1^2 + 0.693 q2^2


Model 24


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.994 q1 + -0.984 q1 q2
(p2)' = -0.994 q2 + -0.490 q1^2 + 0.693 q2^2


Model 25


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.994 q1 + -0.992 q1 q2
(p2)' = -0.995 q2 + -0.501 q1^2 + 0.706 q2^2


Model 26


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.992 q1 + -0.979 q1 q2
(p2)' = -0.995 q2 + -0.503 q1^2 + 0.702 q2^2


Model 27


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -0.994 q1 + -0.988 q1 q2
(p2)' = -0.992 q2 + -0.493 q1^2 + 0.696 q2^2


Model 28


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.996 q1 + -1.000 q1 q2
(p2)' = -0.997 q2 + -0.497 q1^2 + 0.695 q2^2


Model 29


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.987 q1 q2
(p2)' = -0.997 q2 + -0.497 q1^2 + 0.703 q2^2


Model 30


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.994 q1 + -0.990 q1 q2
(p2)' = -0.996 q2 + -0.496 q1^2 + 0.692 q2^2


Model 31


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.994 q1 + -0.987 q1 q2
(p2)' = -0.996 q2 + -0.489 q1^2 + 0.689 q2^2


Model 32


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.988 q1 q2
(p2)' = -0.996 q2 + -0.490 q1^2 + 0.694 q2^2


Model 33


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.990 q1 + -0.979 q1 q2
(p2)' = -0.995 q2 + -0.490 q1^2 + 0.699 q2^2


Model 34


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.992 q1 q2
(p2)' = -0.996 q2 + -0.505 q1^2 + 0.700 q2^2


Model 35


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.983 q1 q2
(p2)' = -0.995 q2 + -0.489 q1^2 + 0.694 q2^2


Model 36


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.985 q1 q2
(p2)' = -0.996 q2 + -0.499 q1^2 + 0.699 q2^2


Model 37


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.988 q1 q2
(p2)' = -0.995 q2 + -0.485 q1^2 + 0.680 q2^2


Model 38


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.991 q1 q2
(p2)' = -0.995 q2 + -0.494 q1^2 + 0.695 q2^2


Model 39


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.987 q1 q2
(p2)' = -0.994 q2 + -0.496 q1^2 + 0.690 q2^2


Model 40


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.994 q1 q2
(p2)' = -0.998 q2 + -0.499 q1^2 + 0.698 q2^2


###############################
Noise: 5%
###############################

#########
Tau = 0.02
#########

### Params 0.4, 0.6

Model 1


(q1)' = 0.995 p1
(q2)' = 0.997 p2
(p1)' = -0.932 q1
(p2)' = -0.994 q2 + -0.404 q1^2 + 0.596 q2^2


Model 2


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.929 q1
(p2)' = -0.997 q2 + -0.387 q1^2 + 0.583 q2^2


Model 3


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.929 q1
(p2)' = -0.993 q2 + -0.380 q1^2 + 0.570 q2^2


Model 4


(q1)' = 0.998 p1
(q2)' = 1.002 p2
(p1)' = -0.932 q1
(p2)' = -0.992 q2 + -0.377 q1^2 + 0.564 q2^2


Model 5


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.993 q2 + -0.390 q1^2 + 0.592 q2^2


Model 6


(q1)' = 0.998 p1
(q2)' = 0.994 p2
(p1)' = -0.998 q1 + -0.801 q1 q2
(p2)' = -0.992 q2 + -0.397 q1^2 + 0.567 q2^2


Model 7


(q1)' = 0.999 p1
(q2)' = 0.999 p2
(p1)' = -0.930 q1
(p2)' = -0.997 q2 + -0.401 q1^2 + 0.603 q2^2


Model 8


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -0.997 q1 + -0.787 q1 q2
(p2)' = -0.991 q2 + -0.373 q1^2 + 0.570 q2^2


Model 9


(q1)' = 1.000 p1
(q2)' = 1.001 p2
(p1)' = -0.999 q1 + -0.774 q1 q2
(p2)' = -0.989 q2 + -0.379 q1^2 + 0.573 q2^2


Model 10


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.994 q1 + -0.776 q1 q2
(p2)' = -0.988 q2 + -0.378 q1^2 + 0.575 q2^2


Model 11


(q1)' = 1.000 p1
(q2)' = 0.999 p2
(p1)' = -0.932 q1
(p2)' = -0.994 q2 + -0.378 q1^2 + 0.563 q2^2


Model 12


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -1.002 q1 + -0.820 q1 q2
(p2)' = -0.994 q2 + -0.410 q1^2 + 0.586 q2^2


Model 13


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -1.000 q1 + -0.818 q1 q2
(p2)' = -0.996 q2 + -0.390 q1^2 + 0.582 q2^2


Model 14


(q1)' = 0.997 p1
(q2)' = 1.000 p2
(p1)' = -0.933 q1
(p2)' = -0.996 q2 + -0.395 q1^2 + 0.593 q2^2


Model 15


(q1)' = 0.997 p1
(q2)' = 1.000 p2
(p1)' = -1.000 q1 + -0.801 q1 q2
(p2)' = -0.992 q2 + -0.396 q1^2 + 0.595 q2^2


Model 16


(q1)' = 0.994 p1
(q2)' = 0.996 p2
(p1)' = -0.927 q1
(p2)' = -0.990 q2 + -0.387 q1^2 + 0.571 q2^2


Model 17


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -0.995 q1 + -0.796 q1 q2
(p2)' = -0.992 q2 + -0.377 q1^2 + 0.580 q2^2


Model 18


(q1)' = 1.000 p1
(q2)' = 1.000 p2
(p1)' = -0.930 q1
(p2)' = -0.995 q2 + -0.395 q1^2 + 0.597 q2^2


Model 19


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.930 q1
(p2)' = -0.995 q2 + -0.393 q1^2 + 0.583 q2^2


Model 20


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.933 q1
(p2)' = -0.994 q2 + -0.389 q1^2 + 0.596 q2^2


Model 21


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.930 q1
(p2)' = -0.992 q2 + -0.390 q1^2 + 0.577 q2^2


Model 22


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.997 q2 + -0.402 q1^2 + 0.593 q2^2


Model 23


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.997 q1 + -0.794 q1 q2
(p2)' = -0.991 q2 + -0.371 q1^2 + 0.564 q2^2


Model 24


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.804 q1 q2
(p2)' = -0.990 q2 + -0.376 q1^2 + 0.573 q2^2


Model 25


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -0.932 q1
(p2)' = -0.995 q2 + -0.394 q1^2 + 0.582 q2^2


Model 26


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.992 q1 + -0.819 q1 q2
(p2)' = -1.000 q2 + -0.404 q1^2 + 0.600 q2^2


Model 27


(q1)' = 0.998 p1
(q2)' = 1.004 p2
(p1)' = -0.935 q1
(p2)' = -0.989 q2 + -0.397 q1^2 + 0.572 q2^2


Model 28


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.930 q1
(p2)' = -0.999 q2 + -0.399 q1^2 + 0.595 q2^2


Model 29


(q1)' = 1.002 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.783 q1 q2
(p2)' = -0.988 q2 + -0.387 q1^2 + 0.588 q2^2


Model 30


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.925 q1
(p2)' = -0.990 q2 + -0.387 q1^2 + 0.579 q2^2


Model 31


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.931 q1
(p2)' = -0.999 q2 + -0.391 q1^2 + 0.590 q2^2


Model 32


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.994 q1 + -0.810 q1 q2
(p2)' = -0.985 q2 + -0.387 q1^2 + 0.577 q2^2


Model 33


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.936 q1
(p2)' = -1.002 q2 + -0.382 q1^2 + 0.599 q2^2


Model 34


(q1)' = 0.995 p1
(q2)' = 0.994 p2
(p1)' = -0.928 q1
(p2)' = -0.995 q2 + -0.408 q1^2 + 0.582 q2^2


Model 35


(q1)' = 0.995 p1
(q2)' = 0.996 p2
(p1)' = -0.940 q1
(p2)' = -0.998 q2 + -0.380 q1^2 + 0.582 q2^2


Model 36


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.995 q1 + -0.802 q1 q2
(p2)' = -0.992 q2 + -0.394 q1^2 + 0.564 q2^2


Model 37


(q1)' = 0.999 p1
(q2)' = 0.996 p2
(p1)' = -0.998 q1 + -0.786 q1 q2
(p2)' = -0.996 q2 + -0.373 q1^2 + 0.575 q2^2


Model 38


(q1)' = 0.999 p1
(q2)' = 0.999 p2
(p1)' = -0.932 q1
(p2)' = -1.002 q2 + -0.401 q1^2 + 0.575 q2^2


Model 39


(q1)' = 1.000 p1
(q2)' = 1.001 p2
(p1)' = -0.932 q1
(p2)' = -1.001 q2 + -0.399 q1^2 + 0.598 q2^2


Model 40


(q1)' = 1.002 p1
(q2)' = 1.004 p2
(p1)' = -0.999 q1 + -0.801 q1 q2
(p2)' = -0.995 q2 + -0.402 q1^2 + 0.602 q2^2


### Params 0.5, 0.7


Model 1


(q1)' = 0.996 p1
(q2)' = 0.995 p2
(p1)' = -0.995 q1 + -0.984 q1 q2
(p2)' = -0.996 q2 + -0.502 q1^2 + 0.700 q2^2


Model 2


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.984 q1 q2
(p2)' = -0.997 q2 + -0.485 q1^2 + 0.694 q2^2


Model 3


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.995 q1 + -0.965 q1 q2
(p2)' = -0.993 q2 + -0.495 q1^2 + 0.690 q2^2


Model 4


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.994 q1 + -0.961 q1 q2
(p2)' = -0.989 q2 + -0.482 q1^2 + 0.677 q2^2


Model 5


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.997 q1 + -0.978 q1 q2
(p2)' = -0.994 q2 + -0.481 q1^2 + 0.691 q2^2


Model 6


(q1)' = 0.996 p1
(q2)' = 0.995 p2
(p1)' = -0.994 q1 + -0.975 q1 q2
(p2)' = -0.995 q2 + -0.504 q1^2 + 0.700 q2^2


Model 7


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.986 q1 + -0.967 q1 q2
(p2)' = -0.998 q2 + -0.487 q1^2 + 0.705 q2^2


Model 8


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.991 q1 + -0.959 q1 q2
(p2)' = -0.992 q2 + -0.486 q1^2 + 0.685 q2^2


Model 9


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.974 q1 q2
(p2)' = -0.990 q2 + -0.486 q1^2 + 0.681 q2^2


Model 10


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.992 q1 + -0.951 q1 q2
(p2)' = -0.993 q2 + -0.481 q1^2 + 0.685 q2^2


Model 11


(q1)' = 1.000 p1
(q2)' = 0.997 p2
(p1)' = -0.993 q1 + -0.950 q1 q2
(p2)' = -0.996 q2 + -0.488 q1^2 + 0.698 q2^2


Model 12


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -1.001 q1 + -0.999 q1 q2
(p2)' = -0.997 q2 + -0.502 q1^2 + 0.688 q2^2


Model 13


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.996 q1 + -0.984 q1 q2
(p2)' = -0.999 q2 + -0.483 q1^2 + 0.695 q2^2


Model 14


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.996 q1 + -0.976 q1 q2
(p2)' = -0.998 q2 + -0.499 q1^2 + 0.705 q2^2


Model 15


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.995 q1 + -0.993 q1 q2
(p2)' = -0.994 q2 + -0.499 q1^2 + 0.698 q2^2


Model 16


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.990 q1 + -0.974 q1 q2
(p2)' = -0.994 q2 + -0.487 q1^2 + 0.693 q2^2


Model 17


(q1)' = 0.994 p1
(q2)' = 0.996 p2
(p1)' = -0.996 q1 + -0.974 q1 q2
(p2)' = -0.992 q2 + -0.476 q1^2 + 0.689 q2^2


Model 18


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.992 q1 + -0.974 q1 q2
(p2)' = -0.991 q2 + -0.490 q1^2 + 0.702 q2^2


Model 19


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.992 q1 + -0.970 q1 q2
(p2)' = -0.999 q2 + -0.494 q1^2 + 0.692 q2^2


Model 20


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.990 q1 + -0.972 q1 q2
(p2)' = -0.993 q2 + -0.474 q1^2 + 0.688 q2^2


Model 21


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.994 q1 + -0.965 q1 q2
(p2)' = -0.996 q2 + -0.491 q1^2 + 0.694 q2^2


Model 22


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.988 q1 q2
(p2)' = -0.996 q2 + -0.505 q1^2 + 0.700 q2^2


Model 23


(q1)' = 1.001 p1
(q2)' = 1.000 p2
(p1)' = -0.995 q1 + -0.968 q1 q2
(p2)' = -0.991 q2 + -0.496 q1^2 + 0.696 q2^2


Model 24


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.990 q1 q2
(p2)' = -0.998 q2 + -0.489 q1^2 + 0.703 q2^2


Model 25


(q1)' = 0.995 p1
(q2)' = 0.996 p2
(p1)' = -0.993 q1 + -0.965 q1 q2
(p2)' = -0.996 q2 + -0.487 q1^2 + 0.689 q2^2


Model 26


(q1)' = 1.001 p1
(q2)' = 1.001 p2
(p1)' = -0.992 q1 + -0.985 q1 q2
(p2)' = -0.995 q2 + -0.491 q1^2 + 0.703 q2^2


Model 27


(q1)' = 0.996 p1
(q2)' = 0.999 p2
(p1)' = -1.000 q1 + -0.988 q1 q2
(p2)' = -0.992 q2 + -0.485 q1^2 + 0.671 q2^2


Model 28


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -1.000 q1 + -0.987 q1 q2
(p2)' = -0.999 q2 + -0.483 q1^2 + 0.683 q2^2


Model 29


(q1)' = 1.000 p1
(q2)' = 1.000 p2
(p1)' = -0.994 q1 + -0.983 q1 q2
(p2)' = -0.986 q2 + -0.489 q1^2 + 0.689 q2^2


Model 30


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -0.986 q1 + -0.966 q1 q2
(p2)' = -0.994 q2 + -0.485 q1^2 + 0.695 q2^2


Model 31


(q1)' = 0.999 p1
(q2)' = 0.996 p2
(p1)' = -0.993 q1 + -0.984 q1 q2
(p2)' = -1.000 q2 + -0.487 q1^2 + 0.693 q2^2


Model 32


(q1)' = 0.997 p1
(q2)' = 1.000 p2
(p1)' = -0.991 q1 + -0.985 q1 q2
(p2)' = -0.993 q2 + -0.501 q1^2 + 0.693 q2^2


Model 33


(q1)' = 0.997 p1
(q2)' = 0.999 p2
(p1)' = -0.998 q1 + -0.981 q1 q2
(p2)' = -0.996 q2 + -0.473 q1^2 + 0.696 q2^2


Model 34


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.991 q1 + -0.994 q1 q2
(p2)' = -0.993 q2 + -0.513 q1^2 + 0.699 q2^2


Model 35


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.994 q1 + -0.956 q1 q2
(p2)' = -0.997 q2 + -0.484 q1^2 + 0.701 q2^2


Model 36


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.997 q1 + -1.000 q1 q2
(p2)' = -0.999 q2 + -0.500 q1^2 + 0.691 q2^2


Model 37


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.976 q1 q2
(p2)' = -0.996 q2 + -0.483 q1^2 + 0.684 q2^2


Model 38


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.992 q1 + -0.989 q1 q2
(p2)' = -0.999 q2 + -0.502 q1^2 + 0.701 q2^2


Model 39


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.982 q1 q2
(p2)' = -1.000 q2 + -0.491 q1^2 + 0.699 q2^2


Model 40


(q1)' = 0.998 p1
(q2)' = 1.002 p2
(p1)' = -0.997 q1 + -0.990 q1 q2
(p2)' = -0.996 q2 + -0.492 q1^2 + 0.695 q2^2


#########
Tau = 0.1
#########

### Params 0.4, 0.6

Model 1


(q1)' = 0.996 p1
(q2)' = 0.992 p2
(p1)' = -0.998 q1 + -0.813 q1 q2
(p2)' = -0.997 q2 + -0.398 q1^2 + 0.589 q2^2


Model 2


(q1)' = 0.996 p1
(q2)' = 1.001 p2
(p1)' = -0.932 q1
(p2)' = -0.998 q2 + -0.386 q1^2 + 0.582 q2^2


Model 3


(q1)' = 0.994 p1
(q2)' = 0.996 p2
(p1)' = -0.938 q1
(p2)' = -1.001 q2 + -0.392 q1^2 + 0.579 q2^2


Model 4


(q1)' = 0.992 p1
(q2)' = 0.991 p2
(p1)' = -0.935 q1
(p2)' = -1.002 q2 + -0.383 q1^2 + 0.580 q2^2


Model 5


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.993 q1 + -0.810 q1 q2
(p2)' = -0.984 q2 + -0.385 q1^2 + 0.555 q2^2


Model 6


(q1)' = 0.997 p1
(q2)' = 1.003 p2
(p1)' = -0.932 q1
(p2)' = -0.995 q2 + -0.400 q1^2 + 0.605 q2^2


Model 7


(q1)' = 0.995 p1
(q2)' = 0.995 p2
(p1)' = -0.934 q1
(p2)' = -0.999 q2 + -0.399 q1^2 + 0.598 q2^2


Model 8


(q1)' = 1.003 p1
(q2)' = 1.002 p2
(p1)' = -0.995 q1 + -0.789 q1 q2
(p2)' = -0.993 q2 + -0.376 q1^2 + 0.579 q2^2


Model 9


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -1.002 q1 + -0.787 q1 q2
(p2)' = -0.987 q2 + -0.398 q1^2 + 0.597 q2^2


Model 10


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.999 q1 + -0.796 q1 q2
(p2)' = -0.991 q2 + -0.396 q1^2 + 0.585 q2^2


Model 11


(q1)' = 1.002 p1
(q2)' = 1.000 p2
(p1)' = -0.998 q1 + -0.812 q1 q2
(p2)' = -0.996 q2 + -0.379 q1^2 + 0.578 q2^2


Model 12


(q1)' = 1.000 p1
(q2)' = 0.999 p2
(p1)' = -0.928 q1
(p2)' = -0.992 q2 + -0.393 q1^2 + 0.571 q2^2


Model 13


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.929 q1
(p2)' = -0.996 q2 + -0.388 q1^2 + 0.591 q2^2


Model 14


(q1)' = 0.999 p1
(q2)' = 0.999 p2
(p1)' = -0.933 q1
(p2)' = -0.994 q2 + -0.365 q1^2 + 0.579 q2^2


Model 15


(q1)' = 0.996 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.819 q1 q2
(p2)' = -0.990 q2 + -0.390 q1^2 + 0.580 q2^2


Model 16


(q1)' = 0.996 p1
(q2)' = 0.998 p2
(p1)' = -0.932 q1
(p2)' = -0.993 q2 + -0.392 q1^2 + 0.574 q2^2


Model 17


(q1)' = 1.000 p1
(q2)' = 1.001 p2
(p1)' = -0.999 q1 + -0.800 q1 q2
(p2)' = -0.983 q2 + -0.395 q1^2 + 0.580 q2^2


Model 18


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.997 q1 + -0.832 q1 q2
(p2)' = -0.991 q2 + -0.404 q1^2 + 0.590 q2^2


Model 19


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.927 q1
(p2)' = -0.994 q2 + -0.398 q1^2 + 0.587 q2^2


Model 20


(q1)' = 0.997 p1
(q2)' = 0.992 p2
(p1)' = -0.932 q1
(p2)' = -0.998 q2 + -0.380 q1^2 + 0.580 q2^2


Model 21


(q1)' = 1.003 p1
(q2)' = 1.000 p2
(p1)' = -0.998 q1 + -0.803 q1 q2
(p2)' = -0.991 q2 + -0.398 q1^2 + 0.588 q2^2


Model 22


(q1)' = 1.002 p1
(q2)' = 0.998 p2
(p1)' = -0.999 q1 + -0.793 q1 q2
(p2)' = -0.993 q2 + -0.394 q1^2 + 0.600 q2^2


Model 23


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.935 q1
(p2)' = -0.999 q2 + -0.385 q1^2 + 0.566 q2^2


Model 24


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.924 q1
(p2)' = -0.988 q2 + -0.387 q1^2 + 0.578 q2^2


Model 25


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.930 q1
(p2)' = -0.997 q2 + -0.404 q1^2 + 0.580 q2^2


Model 26


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -0.994 q1 + -0.798 q1 q2
(p2)' = -0.991 q2 + -0.386 q1^2 + 0.588 q2^2


Model 27


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.929 q1
(p2)' = -0.996 q2 + -0.392 q1^2 + 0.588 q2^2


Model 28


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.996 q1 + -0.806 q1 q2
(p2)' = -0.986 q2 + -0.368 q1^2 + 0.551 q2^2


Model 29


(q1)' = 1.001 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.814 q1 q2
(p2)' = -0.992 q2 + -0.392 q1^2 + 0.566 q2^2


Model 30


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.997 q1 + -0.792 q1 q2
(p2)' = -0.989 q2 + -0.372 q1^2 + 0.565 q2^2


Model 31


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.929 q1
(p2)' = -1.000 q2 + -0.391 q1^2 + 0.600 q2^2


Model 32


(q1)' = 0.994 p1
(q2)' = 0.997 p2
(p1)' = -1.005 q1 + -0.801 q1 q2
(p2)' = -0.997 q2 + -0.392 q1^2 + 0.579 q2^2


Model 33


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.933 q1
(p2)' = -0.993 q2 + -0.382 q1^2 + 0.576 q2^2


Model 34


(q1)' = 0.998 p1
(q2)' = 1.001 p2
(p1)' = -0.932 q1
(p2)' = -0.993 q2 + -0.402 q1^2 + 0.573 q2^2


Model 35


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -1.002 q1 + -0.793 q1 q2
(p2)' = -0.993 q2 + -0.393 q1^2 + 0.590 q2^2


Model 36


(q1)' = 0.999 p1
(q2)' = 0.996 p2
(p1)' = -0.933 q1
(p2)' = -1.003 q2 + -0.398 q1^2 + 0.599 q2^2


Model 37


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.938 q1
(p2)' = -1.003 q2 + -0.400 q1^2 + 0.576 q2^2


Model 38


(q1)' = 0.999 p1
(q2)' = 0.991 p2
(p1)' = -0.997 q1 + -0.798 q1 q2
(p2)' = -1.000 q2 + -0.390 q1^2 + 0.588 q2^2


Model 39


(q1)' = 0.996 p1
(q2)' = 0.999 p2
(p1)' = -0.932 q1
(p2)' = -0.996 q2 + -0.395 q1^2 + 0.601 q2^2


Model 40


(q1)' = 1.005 p1
(q2)' = 0.997 p2
(p1)' = -0.932 q1
(p2)' = -1.007 q2 + -0.405 q1^2 + 0.592 q2^2



### Params 0.5, 0.7


Model 1


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.999 q1 + -0.994 q1 q2
(p2)' = -0.998 q2 + -0.498 q1^2 + 0.694 q2^2


Model 2


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.994 q1 + -0.979 q1 q2
(p2)' = -0.994 q2 + -0.478 q1^2 + 0.693 q2^2


Model 3


(q1)' = 0.993 p1
(q2)' = 0.996 p2
(p1)' = -1.000 q1 + -0.975 q1 q2
(p2)' = -0.999 q2 + -0.492 q1^2 + 0.698 q2^2


Model 4


(q1)' = 0.994 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.977 q1 q2
(p2)' = -0.996 q2 + -0.485 q1^2 + 0.692 q2^2


Model 5


(q1)' = 0.999 p1
(q2)' = 0.994 p2
(p1)' = -0.989 q1 + -0.979 q1 q2
(p2)' = -0.997 q2 + -0.484 q1^2 + 0.688 q2^2


Model 6


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.996 q1 + -0.979 q1 q2
(p2)' = -0.995 q2 + -0.479 q1^2 + 0.685 q2^2


Model 7


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.994 q1 + -0.983 q1 q2
(p2)' = -1.001 q2 + -0.483 q1^2 + 0.682 q2^2


Model 8


(q1)' = 1.002 p1
(q2)' = 0.999 p2
(p1)' = -0.989 q1 + -0.975 q1 q2
(p2)' = -0.994 q2 + -0.486 q1^2 + 0.701 q2^2


Model 9


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.999 q1 + -0.986 q1 q2
(p2)' = -0.987 q2 + -0.487 q1^2 + 0.673 q2^2


Model 10


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.994 q1 + -0.985 q1 q2
(p2)' = -0.994 q2 + -0.504 q1^2 + 0.698 q2^2


Model 11


(q1)' = 1.002 p1
(q2)' = 0.998 p2
(p1)' = -0.992 q1 + -0.986 q1 q2
(p2)' = -0.996 q2 + -0.502 q1^2 + 0.707 q2^2


Model 12


(q1)' = 0.999 p1
(q2)' = 0.996 p2
(p1)' = -0.996 q1 + -0.989 q1 q2
(p2)' = -1.001 q2 + -0.504 q1^2 + 0.710 q2^2


Model 13


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -0.998 q1 + -0.982 q1 q2
(p2)' = -0.998 q2 + -0.496 q1^2 + 0.701 q2^2


Model 14


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.991 q1 + -0.951 q1 q2
(p2)' = -0.997 q2 + -0.474 q1^2 + 0.691 q2^2


Model 15


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -0.996 q1 + -0.993 q1 q2
(p2)' = -1.003 q2 + -0.499 q1^2 + 0.698 q2^2


Model 16


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -0.994 q1 + -0.975 q1 q2
(p2)' = -0.996 q2 + -0.488 q1^2 + 0.693 q2^2


Model 17


(q1)' = 1.000 p1
(q2)' = 0.997 p2
(p1)' = -0.999 q1 + -0.990 q1 q2
(p2)' = -0.990 q2 + -0.504 q1^2 + 0.700 q2^2


Model 18


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.993 q1 + -0.975 q1 q2
(p2)' = -0.990 q2 + -0.477 q1^2 + 0.697 q2^2


Model 19


(q1)' = 1.001 p1
(q2)' = 0.998 p2
(p1)' = -0.991 q1 + -0.963 q1 q2
(p2)' = -0.993 q2 + -0.489 q1^2 + 0.698 q2^2


Model 20


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.998 q1 + -0.975 q1 q2
(p2)' = -1.003 q2 + -0.481 q1^2 + 0.693 q2^2


Model 21


(q1)' = 1.001 p1
(q2)' = 0.999 p2
(p1)' = -0.996 q1 + -0.990 q1 q2
(p2)' = -0.990 q2 + -0.504 q1^2 + 0.692 q2^2


Model 22


(q1)' = 1.000 p1
(q2)' = 1.000 p2
(p1)' = -0.997 q1 + -0.973 q1 q2
(p2)' = -1.000 q2 + -0.485 q1^2 + 0.699 q2^2


Model 23


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.994 q1 + -0.981 q1 q2
(p2)' = -1.001 q2 + -0.505 q1^2 + 0.701 q2^2


Model 24


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.983 q1 + -0.960 q1 q2
(p2)' = -0.995 q2 + -0.488 q1^2 + 0.685 q2^2


Model 25


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.991 q1 + -0.986 q1 q2
(p2)' = -0.995 q2 + -0.498 q1^2 + 0.689 q2^2


Model 26


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.994 q1 + -0.986 q1 q2
(p2)' = -0.996 q2 + -0.490 q1^2 + 0.688 q2^2


Model 27


(q1)' = 0.996 p1
(q2)' = 0.998 p2
(p1)' = -0.991 q1 + -0.974 q1 q2
(p2)' = -0.993 q2 + -0.496 q1^2 + 0.702 q2^2


Model 28


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.992 q1 + -0.989 q1 q2
(p2)' = -0.994 q2 + -0.492 q1^2 + 0.688 q2^2


Model 29


(q1)' = 1.000 p1
(q2)' = 1.003 p2
(p1)' = -0.994 q1 + -0.985 q1 q2
(p2)' = -0.997 q2 + -0.500 q1^2 + 0.696 q2^2


Model 30


(q1)' = 0.999 p1
(q2)' = 0.999 p2
(p1)' = -0.994 q1 + -0.978 q1 q2
(p2)' = -0.993 q2 + -0.492 q1^2 + 0.700 q2^2


Model 31


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.997 q1 + -0.980 q1 q2
(p2)' = -0.997 q2 + -0.465 q1^2 + 0.678 q2^2


Model 32


(q1)' = 0.995 p1
(q2)' = 1.001 p2
(p1)' = -1.000 q1 + -0.988 q1 q2
(p2)' = -0.995 q2 + -0.493 q1^2 + 0.687 q2^2


Model 33


(q1)' = 0.995 p1
(q2)' = 0.997 p2
(p1)' = -0.993 q1 + -0.973 q1 q2
(p2)' = -0.995 q2 + -0.498 q1^2 + 0.698 q2^2


Model 34


(q1)' = 0.998 p1
(q2)' = 1.001 p2
(p1)' = -0.990 q1 + -0.992 q1 q2
(p2)' = -0.998 q2 + -0.510 q1^2 + 0.698 q2^2


Model 35


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.999 q1 q2
(p2)' = -0.995 q2 + -0.490 q1^2 + 0.688 q2^2


Model 36


(q1)' = 1.000 p1
(q2)' = 0.995 p2
(p1)' = -0.995 q1 + -0.981 q1 q2
(p2)' = -0.997 q2 + -0.502 q1^2 + 0.708 q2^2


Model 37


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -1.002 q1 + -0.985 q1 q2
(p2)' = -1.003 q2 + -0.508 q1^2 + 0.703 q2^2


Model 38


(q1)' = 0.997 p1
(q2)' = 0.994 p2
(p1)' = -0.996 q1 + -0.974 q1 q2
(p2)' = -1.000 q2 + -0.480 q1^2 + 0.691 q2^2


Model 39


(q1)' = 0.997 p1
(q2)' = 0.999 p2
(p1)' = -0.993 q1 + -0.988 q1 q2
(p2)' = -0.990 q2 + -0.497 q1^2 + 0.693 q2^2


Model 40


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.998 q1 + -0.997 q1 q2
(p2)' = -1.001 q2 + -0.508 q1^2 + 0.709 q2^2


#########
Tau = 0.5
#########

### Params 0.4, 0.6

Model 1


(q1)' = 1.003 p1
(q2)' = 0.998 p2
(p1)' = -0.932 q1
(p2)' = -0.999 q2 + -0.386 q1^2 + 0.573 q2^2


Model 2


(q1)' = 0.999 p1
(q2)' = 1.007 p2
(p1)' = -0.997 q1 + -0.827 q1 q2
(p2)' = -0.977 q2 + -0.367 q1^2 + 0.523 q2^2


Model 3


(q1)' = 1.001 p1
(q2)' = 1.001 p2
(p1)' = -1.002 q1 + -0.787 q1 q2
(p2)' = -0.999 q2 + -0.384 q1^2 + 0.601 q2^2


Model 4


(q1)' = 0.997 p1
(q2)' = 0.999 p2
(p1)' = -0.924 q1
(p2)' = -0.990 q2 + -0.395 q1^2 + 0.596 q2^2


Model 5


(q1)' = 0.998 p1
(q2)' = 0.995 p2
(p1)' = -0.996 q1 + -0.816 q1 q2
(p2)' = -0.992 q2 + -0.378 q1^2 + 0.590 q2^2


Model 6


(q1)' = 0.998 p1
(q2)' = 0.993 p2
(p1)' = -0.982 q1 + -0.792 q1 q2
(p2)' = -1.001 q2 + -0.384 q1^2 + 0.614 q2^2


Model 7


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -1.001 q1 + -0.797 q1 q2
(p2)' = -0.989 q2 + -0.350 q1^2 + 0.535 q2^2


Model 8


(q1)' = 1.002 p1
(q2)' = 0.996 p2
(p1)' = -0.997 q1 + -0.843 q1 q2
(p2)' = -1.009 q2 + -0.409 q1^2 + 0.577 q2^2


Model 9


(q1)' = 0.996 p1
(q2)' = 1.002 p2
(p1)' = -0.929 q1
(p2)' = -0.997 q2 + -0.410 q1^2 + 0.582 q2^2


Model 10


(q1)' = 0.994 p1
(q2)' = 0.995 p2
(p1)' = -1.007 q1 + -0.810 q1 q2
(p2)' = -1.004 q2 + -0.377 q1^2 + 0.589 q2^2


Model 11


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.997 q1 + -0.786 q1 q2
(p2)' = -0.985 q2 + -0.380 q1^2 + 0.576 q2^2


Model 12


(q1)' = 0.992 p1
(q2)' = 0.991 p2
(p1)' = -0.927 q1
(p2)' = -0.999 q2 + -0.399 q1^2 + 0.615 q2^2


Model 13


(q1)' = 1.001 p1
(q2)' = 1.000 p2
(p1)' = -0.924 q1
(p2)' = -0.990 q2 + -0.364 q1^2 + 0.573 q2^2


Model 14


(q1)' = 0.999 p1
(q2)' = 0.996 p2
(p1)' = -0.923 q1
(p2)' = -0.994 q2 + -0.379 q1^2 + 0.590 q2^2


Model 15


(q1)' = 1.000 p1
(q2)' = 0.999 p2
(p1)' = -1.002 q1 + -0.827 q1 q2
(p2)' = -1.005 q2 + -0.394 q1^2 + 0.614 q2^2


Model 16


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.996 q1 + -0.794 q1 q2
(p2)' = -0.989 q2 + -0.371 q1^2 + 0.563 q2^2


Model 17


(q1)' = 0.993 p1
(q2)' = 1.000 p2
(p1)' = -0.938 q1
(p2)' = -0.997 q2 + -0.379 q1^2 + 0.542 q2^2


Model 18


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -1.006 q1 + -0.816 q1 q2
(p2)' = -1.000 q2 + -0.366 q1^2 + 0.565 q2^2


Model 19


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.992 q1 + -0.792 q1 q2
(p2)' = -0.988 q2 + -0.352 q1^2 + 0.571 q2^2


Model 20


(q1)' = 1.005 p1
(q2)' = 1.000 p2
(p1)' = -0.925 q1
(p2)' = -1.000 q2 + -0.394 q1^2 + 0.578 q2^2


Model 21


(q1)' = 1.002 p1
(q2)' = 0.999 p2
(p1)' = -0.993 q1 + -0.791 q1 q2
(p2)' = -0.985 q2 + -0.372 q1^2 + 0.568 q2^2


Model 22


(q1)' = 1.000 p1
(q2)' = 1.006 p2
(p1)' = -0.995 q1 + -0.764 q1 q2
(p2)' = -0.984 q2 + -0.377 q1^2 + 0.588 q2^2


Model 23


(q1)' = 1.002 p1
(q2)' = 1.001 p2
(p1)' = -0.999 q1 + -0.800 q1 q2
(p2)' = -0.997 q2 + -0.368 q1^2 + 0.565 q2^2


Model 24


(q1)' = 0.994 p1
(q2)' = 0.994 p2
(p1)' = -1.000 q1 + -0.814 q1 q2
(p2)' = -0.996 q2 + -0.392 q1^2 + 0.596 q2^2


Model 25


(q1)' = 1.001 p1
(q2)' = 0.999 p2
(p1)' = -0.926 q1
(p2)' = -0.995 q2 + -0.392 q1^2 + 0.581 q2^2


Model 26


(q1)' = 0.999 p1
(q2)' = 0.995 p2
(p1)' = -0.999 q1 + -0.804 q1 q2
(p2)' = -0.988 q2 + -0.380 q1^2 + 0.579 q2^2


Model 27


(q1)' = 1.000 p1
(q2)' = 0.996 p2
(p1)' = -0.929 q1
(p2)' = -0.994 q2 + -0.357 q1^2 + 0.563 q2^2


Model 28


(q1)' = 0.997 p1
(q2)' = 1.000 p2
(p1)' = -0.929 q1
(p2)' = -0.997 q2 + -0.400 q1^2 + 0.563 q2^2


Model 29


(q1)' = 0.993 p1
(q2)' = 1.001 p2
(p1)' = -0.937 q1
(p2)' = -0.993 q2 + -0.397 q1^2 + 0.595 q2^2


Model 30


(q1)' = 0.999 p1
(q2)' = 0.996 p2
(p1)' = -0.998 q1 + -0.791 q1 q2
(p2)' = -0.994 q2 + -0.384 q1^2 + 0.578 q2^2


Model 31


(q1)' = 0.993 p1
(q2)' = 0.996 p2
(p1)' = -0.928 q1
(p2)' = -0.993 q2 + -0.402 q1^2 + 0.582 q2^2


Model 32


(q1)' = 0.992 p1
(q2)' = 0.993 p2
(p1)' = -1.003 q1 + -0.806 q1 q2
(p2)' = -0.996 q2 + -0.387 q1^2 + 0.607 q2^2


Model 33


(q1)' = 0.994 p1
(q2)' = 0.990 p2
(p1)' = -0.927 q1
(p2)' = -0.993 q2 + -0.384 q1^2 + 0.564 q2^2


Model 34


(q1)' = 0.994 p1
(q2)' = 0.994 p2
(p1)' = -0.925 q1
(p2)' = -0.992 q2 + -0.377 q1^2 + 0.595 q2^2


Model 35


(q1)' = 0.993 p1
(q2)' = 0.996 p2
(p1)' = -1.003 q1 + -0.818 q1 q2
(p2)' = -0.993 q2 + -0.368 q1^2 + 0.570 q2^2


Model 36


(q1)' = 1.002 p1
(q2)' = 0.998 p2
(p1)' = -0.994 q1 + -0.784 q1 q2
(p2)' = -0.991 q2 + -0.360 q1^2 + 0.569 q2^2


Model 37


(q1)' = 1.004 p1
(q2)' = 1.005 p2
(p1)' = -0.985 q1 + -0.809 q1 q2
(p2)' = -0.976 q2 + -0.370 q1^2 + 0.566 q2^2


Model 38


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -1.004 q1 + -0.810 q1 q2
(p2)' = -0.999 q2 + -0.380 q1^2 + 0.597 q2^2


Model 39


(q1)' = 0.994 p1
(q2)' = 0.999 p2
(p1)' = -0.927 q1
(p2)' = -0.992 q2 + -0.384 q1^2 + 0.584 q2^2


Model 40


(q1)' = 1.003 p1
(q2)' = 0.998 p2
(p1)' = -0.927 q1
(p2)' = -1.004 q2 + -0.409 q1^2 + 0.608 q2^2


### Params 0.5, 0.7

Model 1


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.994 q1 + -0.971 q1 q2
(p2)' = -0.992 q2 + -0.495 q1^2 + 0.692 q2^2


Model 2


(q1)' = 1.001 p1
(q2)' = 0.999 p2
(p1)' = -0.998 q1 + -0.985 q1 q2
(p2)' = -0.993 q2 + -0.496 q1^2 + 0.698 q2^2


Model 3


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -1.000 q1 + -0.979 q1 q2
(p2)' = -1.003 q2 + -0.494 q1^2 + 0.710 q2^2


Model 4


(q1)' = 0.997 p1
(q2)' = 1.001 p2
(p1)' = -0.988 q1 + -0.968 q1 q2
(p2)' = -0.992 q2 + -0.469 q1^2 + 0.681 q2^2


Model 5


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.990 q1 + -0.977 q1 q2
(p2)' = -0.992 q2 + -0.476 q1^2 + 0.696 q2^2


Model 6


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.982 q1 + -0.947 q1 q2
(p2)' = -0.991 q2 + -0.459 q1^2 + 0.680 q2^2


Model 7


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.992 q1 + -0.983 q1 q2
(p2)' = -0.989 q2 + -0.479 q1^2 + 0.677 q2^2


Model 8


(q1)' = 1.000 p1
(q2)' = 0.996 p2
(p1)' = -0.992 q1 + -0.999 q1 q2
(p2)' = -1.007 q2 + -0.517 q1^2 + 0.702 q2^2


Model 9


(q1)' = 0.998 p1
(q2)' = 1.001 p2
(p1)' = -0.999 q1 + -0.997 q1 q2
(p2)' = -0.995 q2 + -0.495 q1^2 + 0.694 q2^2


Model 10


(q1)' = 0.999 p1
(q2)' = 0.993 p2
(p1)' = -1.002 q1 + -0.988 q1 q2
(p2)' = -0.997 q2 + -0.472 q1^2 + 0.693 q2^2


Model 11


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.993 q1 + -0.965 q1 q2
(p2)' = -0.988 q2 + -0.483 q1^2 + 0.691 q2^2


Model 12


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -0.993 q1 + -0.991 q1 q2
(p2)' = -0.994 q2 + -0.501 q1^2 + 0.705 q2^2


Model 13


(q1)' = 1.005 p1
(q2)' = 0.999 p2
(p1)' = -0.985 q1 + -0.980 q1 q2
(p2)' = -1.000 q2 + -0.471 q1^2 + 0.698 q2^2


Model 14


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.994 q1 + -0.991 q1 q2
(p2)' = -0.989 q2 + -0.472 q1^2 + 0.682 q2^2


Model 15


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -1.008 q1 + -1.012 q1 q2
(p2)' = -0.994 q2 + -0.480 q1^2 + 0.689 q2^2


Model 16


(q1)' = 1.002 p1
(q2)' = 0.998 p2
(p1)' = -0.998 q1 + -0.998 q1 q2
(p2)' = -0.999 q2 + -0.506 q1^2 + 0.708 q2^2


Model 17


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.996 q1 + -0.999 q1 q2
(p2)' = -0.994 q2 + -0.497 q1^2 + 0.675 q2^2


Model 18


(q1)' = 0.995 p1
(q2)' = 0.999 p2
(p1)' = -1.005 q1 + -0.977 q1 q2
(p2)' = -0.993 q2 + -0.471 q1^2 + 0.677 q2^2


Model 19


(q1)' = 0.994 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.981 q1 q2
(p2)' = -0.996 q2 + -0.489 q1^2 + 0.706 q2^2


Model 20


(q1)' = 1.001 p1
(q2)' = 1.001 p2
(p1)' = -0.992 q1 + -0.997 q1 q2
(p2)' = -0.995 q2 + -0.507 q1^2 + 0.699 q2^2


Model 21


(q1)' = 1.002 p1
(q2)' = 1.000 p2
(p1)' = -0.990 q1 + -0.968 q1 q2
(p2)' = -0.990 q2 + -0.484 q1^2 + 0.686 q2^2


Model 22


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.989 q1 + -0.943 q1 q2
(p2)' = -0.990 q2 + -0.477 q1^2 + 0.691 q2^2


Model 23


(q1)' = 1.001 p1
(q2)' = 1.000 p2
(p1)' = -0.997 q1 + -1.006 q1 q2
(p2)' = -0.995 q2 + -0.485 q1^2 + 0.681 q2^2


Model 24


(q1)' = 0.995 p1
(q2)' = 0.995 p2
(p1)' = -0.994 q1 + -0.997 q1 q2
(p2)' = -0.995 q2 + -0.485 q1^2 + 0.696 q2^2


Model 25


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.987 q1 + -0.973 q1 q2
(p2)' = -0.991 q2 + -0.487 q1^2 + 0.685 q2^2


Model 26


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.996 q1 + -0.978 q1 q2
(p2)' = -0.989 q2 + -0.480 q1^2 + 0.676 q2^2


Model 27


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.961 q1 q2
(p2)' = -0.990 q2 + -0.451 q1^2 + 0.671 q2^2


Model 28


(q1)' = 0.997 p1
(q2)' = 1.000 p2
(p1)' = -1.004 q1 + -1.004 q1 q2
(p2)' = -0.993 q2 + -0.506 q1^2 + 0.689 q2^2


Model 29


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.997 q1 q2
(p2)' = -0.996 q2 + -0.517 q1^2 + 0.712 q2^2


Model 30


(q1)' = 0.995 p1
(q2)' = 0.995 p2
(p1)' = -0.996 q1 + -0.988 q1 q2
(p2)' = -0.998 q2 + -0.504 q1^2 + 0.703 q2^2


Model 31


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.985 q1 + -0.979 q1 q2
(p2)' = -0.996 q2 + -0.487 q1^2 + 0.690 q2^2


Model 32


(q1)' = 0.994 p1
(q2)' = 0.994 p2
(p1)' = -0.991 q1 + -0.983 q1 q2
(p2)' = -0.998 q2 + -0.489 q1^2 + 0.705 q2^2


Model 33


(q1)' = 0.995 p1
(q2)' = 0.996 p2
(p1)' = -0.995 q1 + -0.987 q1 q2
(p2)' = -0.991 q2 + -0.492 q1^2 + 0.701 q2^2


Model 34


(q1)' = 0.991 p1
(q2)' = 0.992 p2
(p1)' = -0.988 q1 + -0.968 q1 q2
(p2)' = -0.994 q2 + -0.456 q1^2 + 0.681 q2^2


Model 35


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.997 q1 + -1.000 q1 q2
(p2)' = -0.993 q2 + -0.482 q1^2 + 0.683 q2^2


Model 36


(q1)' = 1.002 p1
(q2)' = 0.999 p2
(p1)' = -0.992 q1 + -0.963 q1 q2
(p2)' = -0.996 q2 + -0.477 q1^2 + 0.688 q2^2


Model 37


(q1)' = 1.002 p1
(q2)' = 1.000 p2
(p1)' = -0.984 q1 + -0.991 q1 q2
(p2)' = -0.991 q2 + -0.493 q1^2 + 0.694 q2^2


Model 38


(q1)' = 1.001 p1
(q2)' = 0.997 p2
(p1)' = -0.989 q1 + -0.977 q1 q2
(p2)' = -0.991 q2 + -0.465 q1^2 + 0.679 q2^2


Model 39


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.995 q1 + -1.000 q1 q2
(p2)' = -0.995 q2 + -0.482 q1^2 + 0.688 q2^2


Model 40


(q1)' = 1.001 p1
(q2)' = 0.997 p2
(p1)' = -0.990 q1 + -0.983 q1 q2
(p2)' = -0.995 q2 + -0.504 q1^2 + 0.717 q2^2

#########
Tau = 2.5
#########

### Params 0.4, 0.6

Model 1


(q1)' = 0.998 p1
(q2)' = 0.990 p2
(p1)' = -0.923 q1
(p2)' = -0.999 q2 + -0.371 q1^2 + 0.607 q2^2


Model 2


(q1)' = 0.998 p1
(q2)' = 0.991 p2
(p1)' = -0.925 q1
(p2)' = -0.998 q2 + -0.371 q1^2 + 0.601 q2^2


Model 3


(q1)' = 0.990 p1
(q2)' = 0.996 p2
(p1)' = -0.941 q1
(p2)' = -1.004 q2 + -0.374 q1^2 + 0.601 q2^2


Model 4


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.925 q1
(p2)' = -0.998 q2 + -0.388 q1^2 + 0.592 q2^2


Model 5


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -1.000 q1 + -0.797 q1 q2
(p2)' = -0.991 q2 + -0.382 q1^2 + 0.627 q2^2


Model 6


(q1)' = 0.993 p1
(q2)' = 0.992 p2
(p1)' = -0.933 q1
(p2)' = -0.992 q2 + -0.366 q1^2 + 0.554 q2^2


Model 7


(q1)' = 0.996 p1
(q2)' = 0.995 p2
(p1)' = -0.928 q1
(p2)' = -0.995 q2 + -0.379 q1^2 + 0.605 q2^2


Model 8


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.931 q1
(p2)' = -0.995 q2 + -0.390 q1^2 + 0.598 q2^2


Model 9


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.991 q1 + -0.825 q1 q2
(p2)' = -0.937 q2


Model 10


(q1)' = 0.991 p1
(q2)' = 0.994 p2
(p1)' = -1.007 q1 + -0.860 q1 q2
(p2)' = -0.994 q2 + -0.358 q1^2 + 0.542 q2^2


Model 11


(q1)' = 0.997 p1
(q2)' = 0.991 p2
(p1)' = -0.987 q1 + -0.826 q1 q2
(p2)' = -1.009 q2 + -0.389 q1^2 + 0.615 q2^2


Model 12


(q1)' = 0.992 p1
(q2)' = 0.995 p2
(p1)' = -1.000 q1 + -0.773 q1 q2
(p2)' = -0.997 q2 + -0.333 q1^2 + 0.613 q2^2


Model 13


(q1)' = 0.995 p1
(q2)' = 0.988 p2
(p1)' = -0.932 q1
(p2)' = -1.005 q2 + -0.362 q1^2 + 0.582 q2^2


Model 14


(q1)' = 0.993 p1
(q2)' = 0.993 p2
(p1)' = -0.993 q1 + -0.799 q1 q2
(p2)' = -0.990 q2 + -0.370 q1^2 + 0.585 q2^2


Model 15


(q1)' = 0.998 p1
(q2)' = 0.995 p2
(p1)' = -0.925 q1
(p2)' = -0.994 q2 + -0.373 q1^2 + 0.554 q2^2


Model 16


(q1)' = 0.998 p1
(q2)' = 1.003 p2
(p1)' = -0.929 q1
(p2)' = -0.991 q2 + -0.376 q1^2 + 0.578 q2^2


Model 17


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -0.938 q1
(p2)' = -1.014 q2 + -0.403 q1^2 + 0.621 q2^2


Model 18


(q1)' = 0.995 p1
(q2)' = 0.997 p2
(p1)' = -0.993 q1 + -0.808 q1 q2
(p2)' = -0.940 q2


Model 19


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.929 q1
(p2)' = -0.998 q2 + -0.379 q1^2 + 0.580 q2^2


Model 20


(q1)' = 0.992 p1
(q2)' = 0.994 p2
(p1)' = -0.926 q1
(p2)' = -0.989 q2 + -0.377 q1^2 + 0.573 q2^2


Model 21


(q1)' = 0.993 p1
(q2)' = 0.993 p2
(p1)' = -0.930 q1
(p2)' = -0.988 q2 + -0.328 q1^2 + 0.546 q2^2


Model 22


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.923 q1
(p2)' = -0.993 q2 + -0.362 q1^2 + 0.592 q2^2


Model 23


(q1)' = 0.995 p1
(q2)' = 0.996 p2
(p1)' = -0.997 q1 + -0.832 q1 q2
(p2)' = -0.992 q2 + -0.351 q1^2 + 0.558 q2^2


Model 24


(q1)' = 0.992 p1
(q2)' = 0.993 p2
(p1)' = -0.940 q1
(p2)' = -1.007 q2 + -0.406 q1^2 + 0.627 q2^2


Model 25


(q1)' = 1.000 p1
(q2)' = 0.996 p2
(p1)' = -0.992 q1 + -0.815 q1 q2
(p2)' = -1.009 q2 + -0.398 q1^2 + 0.603 q2^2


Model 26


(q1)' = 0.995 p1
(q2)' = 0.991 p2
(p1)' = -0.990 q1 + -0.799 q1 q2
(p2)' = -0.988 q2 + -0.367 q1^2 + 0.608 q2^2


Model 27


(q1)' = 0.998 p1
(q2)' = 1.001 p2
(p1)' = -0.925 q1
(p2)' = -0.990 q2 + -0.339 q1^2 + 0.568 q2^2


Model 28


(q1)' = 0.999 p1
(q2)' = 0.993 p2
(p1)' = -0.992 q1 + -0.826 q1 q2
(p2)' = -1.016 q2 + -0.387 q1^2 + 0.617 q2^2


Model 29


(q1)' = 0.993 p1
(q2)' = 0.989 p2
(p1)' = -0.998 q1 + -0.794 q1 q2
(p2)' = -0.999 q2 + -0.354 q1^2 + 0.569 q2^2


Model 30


(q1)' = 0.994 p1
(q2)' = 1.002 p2
(p1)' = -0.934 q1
(p2)' = -1.005 q2 + -0.386 q1^2 + 0.596 q2^2


Model 31


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -0.927 q1
(p2)' = -0.996 q2 + -0.370 q1^2 + 0.615 q2^2


Model 32


(q1)' = 0.989 p1
(q2)' = 0.993 p2
(p1)' = -0.936 q1
(p2)' = -1.003 q2 + -0.384 q1^2 + 0.582 q2^2


Model 33


(q1)' = 0.995 p1
(q2)' = 0.994 p2
(p1)' = -0.929 q1
(p2)' = -1.004 q2 + -0.372 q1^2 + 0.619 q2^2


Model 34


(q1)' = 0.995 p1
(q2)' = 0.990 p2
(p1)' = -0.996 q1 + -0.809 q1 q2
(p2)' = -0.993 q2 + -0.382 q1^2 + 0.584 q2^2


Model 35


(q1)' = 0.997 p1
(q2)' = 0.986 p2
(p1)' = -0.923 q1
(p2)' = -1.001 q2 + -0.381 q1^2 + 0.590 q2^2


Model 36


(q1)' = 0.999 p1
(q2)' = 0.996 p2
(p1)' = -0.990 q1 + -0.826 q1 q2
(p2)' = -0.983 q2 + -0.375 q1^2 + 0.559 q2^2


Model 37


(q1)' = 0.994 p1
(q2)' = 1.001 p2
(p1)' = -0.929 q1
(p2)' = -0.992 q2 + -0.377 q1^2 + 0.595 q2^2


Model 38


(q1)' = 0.999 p1
(q2)' = 0.999 p2
(p1)' = -0.998 q1 + -0.801 q1 q2
(p2)' = -0.991 q2 + -0.380 q1^2 + 0.587 q2^2


Model 39


(q1)' = 0.997 p1
(q2)' = 0.991 p2
(p1)' = -1.001 q1 + -0.859 q1 q2
(p2)' = -0.998 q2 + -0.363 q1^2 + 0.553 q2^2


Model 40


(q1)' = 1.002 p1
(q2)' = 0.999 p2
(p1)' = -0.991 q1 + -0.805 q1 q2
(p2)' = -0.986 q2 + -0.384 q1^2 + 0.574 q2^2

### Params 0.5, 0.7

Model 1


(q1)' = 1.001 p1
(q2)' = 0.990 p2
(p1)' = -0.983 q1 + -0.954 q1 q2
(p2)' = -0.996 q2 + -0.492 q1^2 + 0.722 q2^2


Model 2


(q1)' = 0.999 p1
(q2)' = 0.995 p2
(p1)' = -0.987 q1 + -0.986 q1 q2
(p2)' = -0.997 q2 + -0.464 q1^2 + 0.691 q2^2


Model 3


(q1)' = 0.995 p1
(q2)' = 0.993 p2
(p1)' = -0.994 q1 + -0.976 q1 q2
(p2)' = -1.001 q2 + -0.490 q1^2 + 0.717 q2^2


Model 4


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.989 q1 + -0.992 q1 q2
(p2)' = -0.998 q2 + -0.496 q1^2 + 0.706 q2^2


Model 5


(q1)' = 0.997 p1
(q2)' = 0.999 p2
(p1)' = -0.993 q1 + -0.987 q1 q2
(p2)' = -0.993 q2 + -0.487 q1^2 + 0.709 q2^2


Model 6


(q1)' = 0.994 p1
(q2)' = 0.992 p2
(p1)' = -0.989 q1 + -0.969 q1 q2
(p2)' = -0.992 q2 + -0.483 q1^2 + 0.686 q2^2


Model 7


(q1)' = 0.989 p1
(q2)' = 0.996 p2
(p1)' = -0.999 q1 + -1.010 q1 q2
(p2)' = -0.995 q2 + -0.500 q1^2 + 0.714 q2^2


Model 8


(q1)' = 0.998 p1
(q2)' = 0.994 p2
(p1)' = -0.992 q1 + -0.956 q1 q2
(p2)' = -1.001 q2 + -0.503 q1^2 + 0.698 q2^2


Model 9


(q1)' = 0.998 p1
(q2)' = 0.996 p2
(p1)' = -0.992 q1 + -0.998 q1 q2
(p2)' = -0.994 q2 + -0.482 q1^2 + 0.693 q2^2


Model 10


(q1)' = 0.995 p1
(q2)' = 0.996 p2
(p1)' = -0.995 q1 + -0.990 q1 q2
(p2)' = -0.991 q2 + -0.497 q1^2 + 0.694 q2^2


Model 11


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.992 q1 + -0.999 q1 q2
(p2)' = -0.996 q2 + -0.478 q1^2 + 0.698 q2^2


Model 12


(q1)' = 0.993 p1
(q2)' = 0.994 p2
(p1)' = -0.995 q1 + -0.969 q1 q2
(p2)' = -1.001 q2 + -0.470 q1^2 + 0.719 q2^2


Model 13


(q1)' = 0.992 p1
(q2)' = 0.993 p2
(p1)' = -0.997 q1 + -0.999 q1 q2
(p2)' = -1.005 q2 + -0.484 q1^2 + 0.697 q2^2


Model 14


(q1)' = 0.996 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.988 q1 q2
(p2)' = -0.989 q2 + -0.467 q1^2 + 0.686 q2^2


Model 15


(q1)' = 0.998 p1
(q2)' = 0.996 p2
(p1)' = -0.988 q1 + -0.960 q1 q2
(p2)' = -0.982 q2 + -0.472 q1^2 + 0.665 q2^2


Model 16


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.992 q1 + -0.958 q1 q2
(p2)' = -0.993 q2 + -0.479 q1^2 + 0.704 q2^2


Model 17


(q1)' = 0.999 p1
(q2)' = 0.992 p2
(p1)' = -0.997 q1 + -0.988 q1 q2
(p2)' = -1.007 q2 + -0.477 q1^2 + 0.712 q2^2


Model 18


(q1)' = 0.995 p1
(q2)' = 0.992 p2
(p1)' = -0.989 q1 + -0.954 q1 q2
(p2)' = -0.989 q2 + -0.461 q1^2 + 0.686 q2^2


Model 19


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.991 q1 + -0.977 q1 q2
(p2)' = -0.998 q2 + -0.498 q1^2 + 0.712 q2^2


Model 20


(q1)' = 0.993 p1
(q2)' = 0.994 p2
(p1)' = -0.992 q1 + -0.975 q1 q2
(p2)' = -0.995 q2 + -0.501 q1^2 + 0.712 q2^2


Model 21


(q1)' = 0.994 p1
(q2)' = 0.994 p2
(p1)' = -0.993 q1 + -0.984 q1 q2
(p2)' = -0.992 q2 + -0.476 q1^2 + 0.673 q2^2


Model 22


(q1)' = 0.996 p1
(q2)' = 0.997 p2
(p1)' = -0.992 q1 + -0.972 q1 q2
(p2)' = -0.993 q2 + -0.453 q1^2 + 0.674 q2^2


Model 23


(q1)' = 0.998 p1
(q2)' = 0.996 p2
(p1)' = -0.990 q1 + -1.000 q1 q2
(p2)' = -0.993 q2 + -0.490 q1^2 + 0.693 q2^2


Model 24


(q1)' = 0.999 p1
(q2)' = 0.999 p2
(p1)' = -0.999 q1 + -1.023 q1 q2
(p2)' = -0.999 q2 + -0.505 q1^2 + 0.716 q2^2


Model 25


(q1)' = 0.993 p1
(q2)' = 0.995 p2
(p1)' = -0.987 q1 + -1.003 q1 q2
(p2)' = -0.996 q2 + -0.493 q1^2 + 0.696 q2^2


Model 26


(q1)' = 0.995 p1
(q2)' = 0.996 p2
(p1)' = -0.995 q1 + -0.978 q1 q2
(p2)' = -0.995 q2 + -0.487 q1^2 + 0.710 q2^2


Model 27


(q1)' = 0.998 p1
(q2)' = 0.995 p2
(p1)' = -0.988 q1 + -0.979 q1 q2
(p2)' = -0.999 q2 + -0.472 q1^2 + 0.704 q2^2


Model 28


(q1)' = 0.997 p1
(q2)' = 0.994 p2
(p1)' = -0.990 q1 + -0.980 q1 q2
(p2)' = -1.003 q2 + -0.465 q1^2 + 0.714 q2^2


Model 29


(q1)' = 0.994 p1
(q2)' = 0.994 p2
(p1)' = -0.997 q1 + -0.976 q1 q2
(p2)' = -1.000 q2 + -0.474 q1^2 + 0.700 q2^2


Model 30


(q1)' = 0.999 p1
(q2)' = 1.002 p2
(p1)' = -0.998 q1 + -0.999 q1 q2
(p2)' = -0.995 q2 + -0.484 q1^2 + 0.698 q2^2


Model 31


(q1)' = 0.996 p1
(q2)' = 0.998 p2
(p1)' = -0.985 q1 + -0.947 q1 q2
(p2)' = -0.991 q2 + -0.438 q1^2 + 0.690 q2^2


Model 32


(q1)' = 0.992 p1
(q2)' = 0.996 p2
(p1)' = -0.999 q1 + -0.997 q1 q2
(p2)' = -0.994 q2 + -0.494 q1^2 + 0.688 q2^2


Model 33


(q1)' = 0.994 p1
(q2)' = 1.000 p2
(p1)' = -0.993 q1 + -0.978 q1 q2
(p2)' = -0.987 q2 + -0.467 q1^2 + 0.684 q2^2


Model 34


(q1)' = 0.998 p1
(q2)' = 0.996 p2
(p1)' = -0.984 q1 + -0.976 q1 q2
(p2)' = -0.997 q2 + -0.505 q1^2 + 0.678 q2^2


Model 35


(q1)' = 0.999 p1
(q2)' = 0.992 p2
(p1)' = -0.985 q1 + -0.984 q1 q2
(p2)' = -1.001 q2 + -0.479 q1^2 + 0.694 q2^2


Model 36


(q1)' = 0.999 p1
(q2)' = 0.995 p2
(p1)' = -0.977 q1 + -0.977 q1 q2
(p2)' = -0.998 q2 + -0.491 q1^2 + 0.706 q2^2


Model 37


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.989 q1 + -0.978 q1 q2
(p2)' = -0.990 q2 + -0.500 q1^2 + 0.688 q2^2


Model 38


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -1.000 q1 + -0.982 q1 q2
(p2)' = -0.998 q2 + -0.481 q1^2 + 0.720 q2^2


Model 39


(q1)' = 0.999 p1
(q2)' = 0.995 p2
(p1)' = -0.989 q1 + -0.978 q1 q2
(p2)' = -0.996 q2 + -0.480 q1^2 + 0.692 q2^2


Model 40


(q1)' = 1.002 p1
(q2)' = 0.999 p2
(p1)' = -0.990 q1 + -0.968 q1 q2
(p2)' = -0.987 q2 + -0.477 q1^2 + 0.688 q2^2

###############################
Noise: 10%
###############################


#########
Tau = 0.05
#########

### Params 0.4, 0.6

Model 1


(q1)' = 0.992 p1
(q2)' = 1.000 p2
(p1)' = -0.943 q1
(p2)' = -0.997 q2 + -0.368 q1^2 + 0.581 q2^2


Model 2


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -1.000 q1 + -0.791 q1 q2
(p2)' = -0.992 q2 + -0.369 q1^2 + 0.597 q2^2


Model 3


(q1)' = 0.995 p1
(q2)' = 0.995 p2
(p1)' = -0.995 q1 + -0.756 q1 q2
(p2)' = -0.992 q2 + -0.349 q1^2 + 0.600 q2^2


Model 4


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.940 q1
(p2)' = -1.009 q2 + -0.373 q1^2 + 0.573 q2^2


Model 5


(q1)' = 0.995 p1
(q2)' = 1.001 p2
(p1)' = -0.944 q1
(p2)' = -1.009 q2 + -0.378 q1^2 + 0.600 q2^2


Model 6


(q1)' = 1.002 p1
(q2)' = 1.007 p2
(p1)' = -0.934 q1
(p2)' = -0.992 q2 + -0.390 q1^2 + 0.609 q2^2


Model 7


(q1)' = 1.003 p1
(q2)' = 0.999 p2
(p1)' = -0.998 q1 + -0.804 q1 q2
(p2)' = -0.993 q2 + -0.373 q1^2 + 0.559 q2^2


Model 8


(q1)' = 1.001 p1
(q2)' = 0.993 p2
(p1)' = -0.922 q1
(p2)' = -1.000 q2 + -0.398 q1^2 + 0.580 q2^2


Model 9


(q1)' = 1.000 p1
(q2)' = 1.001 p2
(p1)' = -0.929 q1
(p2)' = -0.992 q2 + -0.398 q1^2 + 0.564 q2^2


Model 10


(q1)' = 1.000 p1
(q2)' = 0.995 p2
(p1)' = -0.997 q1 + -0.778 q1 q2
(p2)' = -0.990 q2 + -0.370 q1^2 + 0.596 q2^2


Model 11


(q1)' = 0.994 p1
(q2)' = 0.987 p2
(p1)' = -1.001 q1 + -0.795 q1 q2
(p2)' = -0.990 q2 + -0.361 q1^2 + 0.567 q2^2


Model 12


(q1)' = 1.004 p1
(q2)' = 0.995 p2
(p1)' = -0.926 q1
(p2)' = -0.999 q2 + -0.388 q1^2 + 0.602 q2^2


Model 13


(q1)' = 1.001 p1
(q2)' = 0.998 p2
(p1)' = -0.999 q1 + -0.786 q1 q2
(p2)' = -0.991 q2 + -0.382 q1^2 + 0.609 q2^2


Model 14


(q1)' = 1.001 p1
(q2)' = 1.001 p2
(p1)' = -0.924 q1
(p2)' = -0.993 q2 + -0.371 q1^2 + 0.579 q2^2


Model 15


(q1)' = 0.994 p1
(q2)' = 0.996 p2
(p1)' = -0.937 q1
(p2)' = -0.992 q2 + -0.375 q1^2 + 0.559 q2^2


Model 16


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.992 q1 + -0.755 q1 q2
(p2)' = -0.992 q2 + -0.359 q1^2 + 0.578 q2^2


Model 17


(q1)' = 1.001 p1
(q2)' = 0.994 p2
(p1)' = -0.933 q1
(p2)' = -1.002 q2 + -0.368 q1^2 + 0.581 q2^2


Model 18


(q1)' = 0.994 p1
(q2)' = 0.993 p2
(p1)' = -0.990 q1 + -0.786 q1 q2
(p2)' = -0.987 q2 + -0.362 q1^2 + 0.578 q2^2


Model 19


(q1)' = 0.990 p1
(q2)' = 0.994 p2
(p1)' = -0.940 q1
(p2)' = -0.996 q2 + -0.389 q1^2 + 0.566 q2^2


Model 20


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.937 q1
(p2)' = -1.001 q2 + -0.392 q1^2 + 0.581 q2^2


Model 21


(q1)' = 1.001 p1
(q2)' = 0.998 p2
(p1)' = -1.003 q1 + -0.776 q1 q2
(p2)' = -0.988 q2 + -0.354 q1^2 + 0.579 q2^2


Model 22


(q1)' = 1.002 p1
(q2)' = 0.998 p2
(p1)' = -1.003 q1 + -0.800 q1 q2
(p2)' = -1.004 q2 + -0.397 q1^2 + 0.590 q2^2


Model 23


(q1)' = 1.006 p1
(q2)' = 1.002 p2
(p1)' = -0.936 q1
(p2)' = -1.008 q2 + -0.388 q1^2 + 0.562 q2^2


Model 24


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -1.004 q1 + -0.791 q1 q2
(p2)' = -0.999 q2 + -0.377 q1^2 + 0.584 q2^2


Model 25


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -1.006 q1 + -0.809 q1 q2
(p2)' = -1.006 q2 + -0.422 q1^2 + 0.634 q2^2


Model 26


(q1)' = 0.993 p1
(q2)' = 0.994 p2
(p1)' = -0.938 q1
(p2)' = -1.001 q2 + -0.385 q1^2 + 0.568 q2^2


Model 27


(q1)' = 1.001 p1
(q2)' = 0.988 p2
(p1)' = -0.991 q1 + -0.751 q1 q2
(p2)' = -0.990 q2 + -0.373 q1^2 + 0.555 q2^2


Model 28


(q1)' = 0.997 p1
(q2)' = 0.999 p2
(p1)' = -1.003 q1 + -0.795 q1 q2
(p2)' = -0.985 q2 + -0.401 q1^2 + 0.586 q2^2


Model 29


(q1)' = 0.995 p1
(q2)' = 1.000 p2
(p1)' = -0.933 q1
(p2)' = -0.990 q2 + -0.350 q1^2 + 0.522 q2^2


Model 30


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.936 q1
(p2)' = -1.000 q2 + -0.391 q1^2 + 0.577 q2^2


Model 31


(q1)' = 0.993 p1
(q2)' = 0.993 p2
(p1)' = -0.936 q1
(p2)' = -0.998 q2 + -0.351 q1^2 + 0.563 q2^2


Model 32


(q1)' = 0.997 p1
(q2)' = 1.001 p2
(p1)' = -0.990 q1 + -0.812 q1 q2
(p2)' = -0.995 q2 + -0.392 q1^2 + 0.604 q2^2


Model 33


(q1)' = 0.999 p1
(q2)' = 1.002 p2
(p1)' = -0.924 q1
(p2)' = -0.979 q2 + -0.360 q1^2 + 0.572 q2^2


Model 34


(q1)' = 0.994 p1
(q2)' = 1.001 p2
(p1)' = -0.999 q1 + -0.809 q1 q2
(p2)' = -0.986 q2 + -0.359 q1^2 + 0.571 q2^2


Model 35


(q1)' = 0.999 p1
(q2)' = 0.999 p2
(p1)' = -0.992 q1 + -0.768 q1 q2
(p2)' = -1.009 q2 + -0.392 q1^2 + 0.609 q2^2


Model 36


(q1)' = 1.006 p1
(q2)' = 1.007 p2
(p1)' = -0.993 q1 + -0.776 q1 q2
(p2)' = -0.986 q2 + -0.367 q1^2 + 0.569 q2^2


Model 37


(q1)' = 1.006 p1
(q2)' = 1.001 p2
(p1)' = -1.003 q1 + -0.768 q1 q2
(p2)' = -0.991 q2 + -0.388 q1^2 + 0.583 q2^2


Model 38


(q1)' = 0.996 p1
(q2)' = 0.994 p2
(p1)' = -0.931 q1
(p2)' = -1.000 q2 + -0.400 q1^2 + 0.583 q2^2


Model 39


(q1)' = 0.999 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.793 q1 q2
(p2)' = -0.986 q2 + -0.384 q1^2 + 0.587 q2^2


Model 40


(q1)' = 1.005 p1
(q2)' = 1.008 p2
(p1)' = -1.002 q1 + -0.785 q1 q2
(p2)' = -0.997 q2 + -0.361 q1^2 + 0.567 q2^2

### Params 0.5, 0.7

Model 1


(q1)' = 0.992 p1
(q2)' = 0.999 p2
(p1)' = -0.998 q1 + -0.935 q1 q2
(p2)' = -0.987 q2 + -0.476 q1^2 + 0.686 q2^2


Model 2


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.974 q1 q2
(p2)' = -0.985 q2 + -0.461 q1^2 + 0.658 q2^2


Model 3


(q1)' = 0.997 p1
(q2)' = 0.997 p2
(p1)' = -0.989 q1 + -0.918 q1 q2
(p2)' = -0.997 q2 + -0.421 q1^2 + 0.675 q2^2


Model 4


(q1)' = 0.998 p1
(q2)' = 0.996 p2
(p1)' = -1.003 q1 + -0.949 q1 q2
(p2)' = -1.006 q2 + -0.454 q1^2 + 0.681 q2^2


Model 5


(q1)' = 0.995 p1
(q2)' = 1.000 p2
(p1)' = -0.998 q1 + -0.965 q1 q2
(p2)' = -0.994 q2 + -0.420 q1^2 + 0.645 q2^2


Model 6


(q1)' = 1.001 p1
(q2)' = 1.000 p2
(p1)' = -0.991 q1 + -0.954 q1 q2
(p2)' = -0.997 q2 + -0.471 q1^2 + 0.688 q2^2


Model 7


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.996 q1 + -0.981 q1 q2
(p2)' = -0.996 q2 + -0.473 q1^2 + 0.686 q2^2


Model 8


(q1)' = 1.002 p1
(q2)' = 0.996 p2
(p1)' = -0.993 q1 + -0.962 q1 q2
(p2)' = -0.992 q2 + -0.474 q1^2 + 0.676 q2^2


Model 9


(q1)' = 0.999 p1
(q2)' = 0.997 p2
(p1)' = -0.995 q1 + -0.973 q1 q2
(p2)' = -0.997 q2 + -0.491 q1^2 + 0.694 q2^2


Model 10


(q1)' = 1.001 p1
(q2)' = 1.000 p2
(p1)' = -0.992 q1 + -0.936 q1 q2
(p2)' = -0.993 q2 + -0.446 q1^2 + 0.684 q2^2


Model 11


(q1)' = 0.992 p1
(q2)' = 0.989 p2
(p1)' = -1.004 q1 + -0.986 q1 q2
(p2)' = -0.994 q2 + -0.485 q1^2 + 0.689 q2^2


Model 12


(q1)' = 1.005 p1
(q2)' = 1.000 p2
(p1)' = -0.984 q1 + -0.946 q1 q2
(p2)' = -0.997 q2 + -0.472 q1^2 + 0.683 q2^2


Model 13


(q1)' = 0.997 p1
(q2)' = 0.996 p2
(p1)' = -0.997 q1 + -0.977 q1 q2
(p2)' = -0.990 q2 + -0.475 q1^2 + 0.693 q2^2


Model 14


(q1)' = 0.999 p1
(q2)' = 0.995 p2
(p1)' = -0.987 q1 + -0.996 q1 q2
(p2)' = -0.995 q2 + -0.467 q1^2 + 0.681 q2^2


Model 15


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.997 q1 + -0.953 q1 q2
(p2)' = -0.987 q2 + -0.464 q1^2 + 0.659 q2^2


Model 16


(q1)' = 1.002 p1
(q2)' = 0.997 p2
(p1)' = -0.989 q1 + -0.934 q1 q2
(p2)' = -1.000 q2 + -0.450 q1^2 + 0.679 q2^2


Model 17


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.991 q1 + -0.960 q1 q2
(p2)' = -1.002 q2 + -0.452 q1^2 + 0.671 q2^2


Model 18


(q1)' = 0.997 p1
(q2)' = 0.995 p2
(p1)' = -0.985 q1 + -0.954 q1 q2
(p2)' = -0.992 q2 + -0.471 q1^2 + 0.698 q2^2


Model 19


(q1)' = 0.995 p1
(q2)' = 1.003 p2
(p1)' = -1.006 q1 + -0.956 q1 q2
(p2)' = -0.990 q2 + -0.476 q1^2 + 0.671 q2^2


Model 20


(q1)' = 0.996 p1
(q2)' = 0.998 p2
(p1)' = -0.989 q1 + -0.961 q1 q2
(p2)' = -0.999 q2 + -0.477 q1^2 + 0.675 q2^2


Model 21


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.998 q1 + -0.961 q1 q2
(p2)' = -0.987 q2 + -0.461 q1^2 + 0.675 q2^2


Model 22


(q1)' = 1.004 p1
(q2)' = 0.999 p2
(p1)' = -0.997 q1 + -0.960 q1 q2
(p2)' = -0.989 q2 + -0.473 q1^2 + 0.684 q2^2


Model 23


(q1)' = 1.000 p1
(q2)' = 0.999 p2
(p1)' = -0.997 q1 + -0.988 q1 q2
(p2)' = -1.000 q2 + -0.503 q1^2 + 0.689 q2^2


Model 24


(q1)' = 1.000 p1
(q2)' = 0.997 p2
(p1)' = -0.994 q1 + -0.952 q1 q2
(p2)' = -0.993 q2 + -0.483 q1^2 + 0.689 q2^2


Model 25


(q1)' = 0.994 p1
(q2)' = 0.995 p2
(p1)' = -1.000 q1 + -0.988 q1 q2
(p2)' = -0.999 q2 + -0.478 q1^2 + 0.695 q2^2


Model 26


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.998 q1 + -0.962 q1 q2
(p2)' = -0.991 q2 + -0.466 q1^2 + 0.664 q2^2


Model 27


(q1)' = 1.003 p1
(q2)' = 0.996 p2
(p1)' = -0.988 q1 + -0.920 q1 q2
(p2)' = -0.989 q2 + -0.477 q1^2 + 0.663 q2^2


Model 28


(q1)' = 0.999 p1
(q2)' = 1.001 p2
(p1)' = -1.000 q1 + -0.978 q1 q2
(p2)' = -0.984 q2 + -0.496 q1^2 + 0.668 q2^2


Model 29


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -1.000 q1 + -0.967 q1 q2
(p2)' = -0.989 q2 + -0.476 q1^2 + 0.673 q2^2


Model 30


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.988 q1 + -0.947 q1 q2
(p2)' = -0.996 q2 + -0.489 q1^2 + 0.677 q2^2


Model 31


(q1)' = 0.996 p1
(q2)' = 0.994 p2
(p1)' = -0.994 q1 + -0.952 q1 q2
(p2)' = -0.996 q2 + -0.444 q1^2 + 0.667 q2^2


Model 32


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.991 q1 + -0.982 q1 q2
(p2)' = -0.994 q2 + -0.456 q1^2 + 0.653 q2^2


Model 33


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -0.978 q1 + -0.924 q1 q2
(p2)' = -0.996 q2 + -0.445 q1^2 + 0.654 q2^2


Model 34


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.998 q1 + -0.964 q1 q2
(p2)' = -0.991 q2 + -0.471 q1^2 + 0.674 q2^2


Model 35


(q1)' = 0.995 p1
(q2)' = 1.001 p2
(p1)' = -0.990 q1 + -0.973 q1 q2
(p2)' = -1.010 q2 + -0.473 q1^2 + 0.703 q2^2


Model 36


(q1)' = 1.003 p1
(q2)' = 1.005 p2
(p1)' = -0.994 q1 + -0.959 q1 q2
(p2)' = -0.990 q2 + -0.466 q1^2 + 0.639 q2^2


Model 37


(q1)' = 1.001 p1
(q2)' = 0.998 p2
(p1)' = -1.003 q1 + -0.969 q1 q2
(p2)' = -0.991 q2 + -0.454 q1^2 + 0.670 q2^2


Model 38


(q1)' = 0.994 p1
(q2)' = 1.002 p2
(p1)' = -0.992 q1 + -0.981 q1 q2
(p2)' = -1.002 q2 + -0.494 q1^2 + 0.683 q2^2


Model 39


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.993 q1 + -0.969 q1 q2
(p2)' = -0.981 q2 + -0.451 q1^2 + 0.660 q2^2


Model 40


(q1)' = 1.002 p1
(q2)' = 1.001 p2
(p1)' = -1.000 q1 + -0.963 q1 q2
(p2)' = -0.990 q2 + -0.472 q1^2 + 0.685 q2^2

#########
Tau = 0.1
#########

### Params 0.4, 0.6

Model 1


(q1)' = 1.001 p1
(q2)' = 0.997 p2
(p1)' = -0.989 q1 + -0.756 q1 q2
(p2)' = -0.982 q2 + -0.377 q1^2 + 0.583 q2^2


Model 2


(q1)' = 0.998 p1
(q2)' = 0.991 p2
(p1)' = -1.006 q1 + -0.817 q1 q2
(p2)' = -1.006 q2 + -0.402 q1^2 + 0.562 q2^2


Model 3


(q1)' = 1.002 p1
(q2)' = 0.999 p2
(p1)' = -0.926 q1
(p2)' = -0.995 q2 + -0.367 q1^2 + 0.578 q2^2


Model 4


(q1)' = 1.001 p1
(q2)' = 1.006 p2
(p1)' = -1.003 q1 + -0.774 q1 q2
(p2)' = -0.984 q2 + -0.364 q1^2 + 0.518 q2^2


Model 5


(q1)' = 1.001 p1
(q2)' = 1.003 p2
(p1)' = -0.995 q1 + -0.798 q1 q2
(p2)' = -1.004 q2 + -0.402 q1^2 + 0.571 q2^2


Model 6


(q1)' = 0.990 p1
(q2)' = 0.987 p2
(p1)' = -0.929 q1
(p2)' = -0.998 q2 + -0.389 q1^2 + 0.577 q2^2


Model 7


(q1)' = 0.997 p1
(q2)' = 1.000 p2
(p1)' = -1.009 q1 + -0.802 q1 q2
(p2)' = -0.988 q2 + -0.367 q1^2 + 0.583 q2^2


Model 8


(q1)' = 1.001 p1
(q2)' = 0.995 p2
(p1)' = -0.995 q1 + -0.775 q1 q2
(p2)' = -0.994 q2 + -0.378 q1^2 + 0.585 q2^2


Model 9


(q1)' = 1.000 p1
(q2)' = 1.000 p2
(p1)' = -0.936 q1
(p2)' = -1.002 q2 + -0.369 q1^2 + 0.616 q2^2


Model 10


(q1)' = 0.995 p1
(q2)' = 0.992 p2
(p1)' = -0.924 q1
(p2)' = -0.990 q2 + -0.388 q1^2 + 0.607 q2^2


Model 11


(q1)' = 1.002 p1
(q2)' = 0.998 p2
(p1)' = -0.921 q1
(p2)' = -0.990 q2 + -0.395 q1^2 + 0.601 q2^2


Model 12


(q1)' = 0.997 p1
(q2)' = 1.002 p2
(p1)' = -0.937 q1
(p2)' = -0.992 q2 + -0.360 q1^2 + 0.535 q2^2


Model 13


(q1)' = 0.998 p1
(q2)' = 1.008 p2
(p1)' = -0.992 q1 + -0.795 q1 q2
(p2)' = -0.978 q2 + -0.366 q1^2 + 0.558 q2^2


Model 14


(q1)' = 0.999 p1
(q2)' = 0.994 p2
(p1)' = -0.992 q1 + -0.771 q1 q2
(p2)' = -0.994 q2 + -0.361 q1^2 + 0.586 q2^2


Model 15


(q1)' = 0.995 p1
(q2)' = 1.001 p2
(p1)' = -0.939 q1
(p2)' = -0.993 q2 + -0.400 q1^2 + 0.578 q2^2


Model 16


(q1)' = 1.004 p1
(q2)' = 1.009 p2
(p1)' = -0.931 q1
(p2)' = -0.991 q2 + -0.401 q1^2 + 0.568 q2^2


Model 17


(q1)' = 1.003 p1
(q2)' = 1.001 p2
(p1)' = -0.925 q1
(p2)' = -0.982 q2 + -0.400 q1^2 + 0.572 q2^2


Model 18


(q1)' = 0.995 p1
(q2)' = 0.996 p2
(p1)' = -0.935 q1
(p2)' = -0.997 q2 + -0.355 q1^2 + 0.616 q2^2


Model 19


(q1)' = 1.001 p1
(q2)' = 1.005 p2
(p1)' = -0.993 q1 + -0.769 q1 q2
(p2)' = -0.979 q2 + -0.346 q1^2 + 0.543 q2^2


Model 20


(q1)' = 0.997 p1
(q2)' = 0.991 p2
(p1)' = -0.992 q1 + -0.823 q1 q2
(p2)' = -0.992 q2 + -0.382 q1^2 + 0.599 q2^2


Model 21


(q1)' = 0.989 p1
(q2)' = 0.991 p2
(p1)' = -0.936 q1
(p2)' = -0.996 q2 + -0.378 q1^2 + 0.554 q2^2


Model 22


(q1)' = 1.003 p1
(q2)' = 0.992 p2
(p1)' = -1.000 q1 + -0.788 q1 q2
(p2)' = -1.009 q2 + -0.389 q1^2 + 0.607 q2^2


Model 23


(q1)' = 0.983 p1
(q2)' = 0.980 p2
(p1)' = -0.939 q1
(p2)' = -1.007 q2 + -0.404 q1^2 + 0.566 q2^2


Model 24


(q1)' = 0.998 p1
(q2)' = 1.002 p2
(p1)' = -0.993 q1 + -0.781 q1 q2
(p2)' = -0.983 q2 + -0.339 q1^2 + 0.565 q2^2


Model 25


(q1)' = 1.000 p1
(q2)' = 0.989 p2
(p1)' = -0.936 q1
(p2)' = -1.006 q2 + -0.405 q1^2 + 0.602 q2^2


Model 26


(q1)' = 0.994 p1
(q2)' = 0.990 p2
(p1)' = -0.991 q1 + -0.773 q1 q2
(p2)' = -1.013 q2 + -0.380 q1^2 + 0.602 q2^2


Model 27


(q1)' = 0.999 p1
(q2)' = 0.988 p2
(p1)' = -0.991 q1 + -0.789 q1 q2
(p2)' = -0.984 q2 + -0.377 q1^2 + 0.569 q2^2


Model 28


(q1)' = 0.993 p1
(q2)' = 0.999 p2
(p1)' = -0.932 q1
(p2)' = -0.990 q2 + -0.348 q1^2 + 0.585 q2^2


Model 29


(q1)' = 1.007 p1
(q2)' = 1.006 p2
(p1)' = -0.952 q1
(p2)' = -1.024 q2 + -0.407 q1^2 + 0.616 q2^2


Model 30


(q1)' = 1.002 p1
(q2)' = 1.005 p2
(p1)' = -0.937 q1
(p2)' = -1.003 q2 + -0.374 q1^2 + 0.597 q2^2


Model 31


(q1)' = 0.994 p1
(q2)' = 0.996 p2
(p1)' = -0.931 q1
(p2)' = -0.995 q2 + -0.403 q1^2 + 0.611 q2^2


Model 32


(q1)' = 0.996 p1
(q2)' = 0.998 p2
(p1)' = -0.923 q1
(p2)' = -0.995 q2 + -0.400 q1^2 + 0.583 q2^2


Model 33


(q1)' = 0.995 p1
(q2)' = 0.996 p2
(p1)' = -0.946 q1
(p2)' = -1.012 q2 + -0.409 q1^2 + 0.612 q2^2


Model 34


(q1)' = 0.999 p1
(q2)' = 0.993 p2
(p1)' = -0.993 q1 + -0.768 q1 q2
(p2)' = -0.991 q2 + -0.330 q1^2 + 0.548 q2^2


Model 35


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.927 q1
(p2)' = -0.988 q2 + -0.366 q1^2 + 0.568 q2^2


Model 36


(q1)' = 0.990 p1
(q2)' = 0.988 p2
(p1)' = -0.936 q1
(p2)' = -1.005 q2 + -0.393 q1^2 + 0.587 q2^2


Model 37


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.995 q1 + -0.807 q1 q2
(p2)' = -0.999 q2 + -0.409 q1^2 + 0.567 q2^2


Model 38


(q1)' = 0.990 p1
(q2)' = 0.992 p2
(p1)' = -1.005 q1 + -0.725 q1 q2
(p2)' = -0.990 q2 + -0.342 q1^2 + 0.562 q2^2


Model 39


(q1)' = 0.998 p1
(q2)' = 0.998 p2
(p1)' = -1.005 q1 + -0.782 q1 q2
(p2)' = -1.000 q2 + -0.403 q1^2 + 0.585 q2^2


Model 40


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.992 q1 + -0.797 q1 q2
(p2)' = -1.006 q2 + -0.371 q1^2 + 0.571 q2^2

### Params 0.5, 0.7

Model 1


(q1)' = 1.001 p1
(q2)' = 0.994 p2
(p1)' = -0.974 q1 + -0.932 q1 q2
(p2)' = -1.002 q2 + -0.458 q1^2 + 0.678 q2^2


Model 2


(q1)' = 0.998 p1
(q2)' = 0.997 p2
(p1)' = -0.996 q1 + -0.990 q1 q2
(p2)' = -1.001 q2 + -0.482 q1^2 + 0.678 q2^2


Model 3


(q1)' = 1.002 p1
(q2)' = 0.996 p2
(p1)' = -0.990 q1 + -0.978 q1 q2
(p2)' = -1.002 q2 + -0.477 q1^2 + 0.693 q2^2


Model 4


(q1)' = 1.002 p1
(q2)' = 0.999 p2
(p1)' = -0.997 q1 + -0.953 q1 q2
(p2)' = -0.981 q2 + -0.468 q1^2 + 0.643 q2^2


Model 5


(q1)' = 0.995 p1
(q2)' = 0.999 p2
(p1)' = -1.004 q1 + -0.978 q1 q2
(p2)' = -0.988 q2 + -0.468 q1^2 + 0.655 q2^2


Model 6


(q1)' = 0.988 p1
(q2)' = 0.994 p2
(p1)' = -0.997 q1 + -0.988 q1 q2
(p2)' = -0.996 q2 + -0.470 q1^2 + 0.682 q2^2


Model 7


(q1)' = 0.998 p1
(q2)' = 1.002 p2
(p1)' = -1.003 q1 + -0.965 q1 q2
(p2)' = -0.979 q2 + -0.459 q1^2 + 0.668 q2^2


Model 8


(q1)' = 0.998 p1
(q2)' = 0.993 p2
(p1)' = -0.992 q1 + -0.959 q1 q2
(p2)' = -1.004 q2 + -0.478 q1^2 + 0.697 q2^2


Model 9


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -1.004 q1 + -0.964 q1 q2
(p2)' = -0.989 q2 + -0.463 q1^2 + 0.693 q2^2


Model 10


(q1)' = 0.998 p1
(q2)' = 0.995 p2
(p1)' = -0.978 q1 + -0.980 q1 q2
(p2)' = -0.998 q2 + -0.481 q1^2 + 0.686 q2^2


Model 11


(q1)' = 0.999 p1
(q2)' = 0.992 p2
(p1)' = -0.994 q1 + -0.980 q1 q2
(p2)' = -0.996 q2 + -0.477 q1^2 + 0.693 q2^2


Model 12


(q1)' = 0.998 p1
(q2)' = 1.002 p2
(p1)' = -0.986 q1 + -0.969 q1 q2
(p2)' = -0.994 q2 + -0.473 q1^2 + 0.670 q2^2


Model 13


(q1)' = 0.998 p1
(q2)' = 1.003 p2
(p1)' = -0.993 q1 + -0.991 q1 q2
(p2)' = -0.989 q2 + -0.475 q1^2 + 0.673 q2^2


Model 14


(q1)' = 1.000 p1
(q2)' = 0.995 p2
(p1)' = -0.983 q1 + -0.910 q1 q2
(p2)' = -1.007 q2 + -0.466 q1^2 + 0.709 q2^2


Model 15


(q1)' = 0.996 p1
(q2)' = 0.995 p2
(p1)' = -0.997 q1 + -0.949 q1 q2
(p2)' = -0.999 q2 + -0.461 q1^2 + 0.668 q2^2


Model 16


(q1)' = 0.996 p1
(q2)' = 0.998 p2
(p1)' = -0.992 q1 + -0.974 q1 q2
(p2)' = -0.995 q2 + -0.496 q1^2 + 0.672 q2^2


Model 17


(q1)' = 0.999 p1
(q2)' = 1.003 p2
(p1)' = -0.994 q1 + -0.962 q1 q2
(p2)' = -0.989 q2 + -0.491 q1^2 + 0.668 q2^2


Model 18


(q1)' = 0.996 p1
(q2)' = 1.000 p2
(p1)' = -0.998 q1 + -0.949 q1 q2
(p2)' = -0.987 q2 + -0.444 q1^2 + 0.683 q2^2


Model 19


(q1)' = 1.001 p1
(q2)' = 0.999 p2
(p1)' = -0.994 q1 + -0.933 q1 q2
(p2)' = -0.990 q2 + -0.450 q1^2 + 0.651 q2^2


Model 20


(q1)' = 0.992 p1
(q2)' = 0.988 p2
(p1)' = -0.992 q1 + -0.957 q1 q2
(p2)' = -0.992 q2 + -0.429 q1^2 + 0.658 q2^2


Model 21


(q1)' = 0.995 p1
(q2)' = 0.995 p2
(p1)' = -0.998 q1 + -0.980 q1 q2
(p2)' = -0.995 q2 + -0.475 q1^2 + 0.684 q2^2


Model 22


(q1)' = 1.000 p1
(q2)' = 0.995 p2
(p1)' = -1.001 q1 + -0.993 q1 q2
(p2)' = -0.994 q2 + -0.457 q1^2 + 0.680 q2^2


Model 23


(q1)' = 0.987 p1
(q2)' = 0.996 p2
(p1)' = -1.001 q1 + -0.997 q1 q2
(p2)' = -0.995 q2 + -0.499 q1^2 + 0.671 q2^2


Model 24


(q1)' = 1.001 p1
(q2)' = 1.001 p2
(p1)' = -0.985 q1 + -0.965 q1 q2
(p2)' = -1.000 q2 + -0.475 q1^2 + 0.710 q2^2


Model 25


(q1)' = 0.996 p1
(q2)' = 0.993 p2
(p1)' = -0.988 q1 + -0.921 q1 q2
(p2)' = -0.990 q2 + -0.465 q1^2 + 0.673 q2^2


Model 26


(q1)' = 0.991 p1
(q2)' = 0.990 p2
(p1)' = -1.001 q1 + -0.994 q1 q2
(p2)' = -0.998 q2 + -0.473 q1^2 + 0.695 q2^2


Model 27


(q1)' = 0.997 p1
(q2)' = 0.994 p2
(p1)' = -0.990 q1 + -0.935 q1 q2
(p2)' = -0.995 q2 + -0.470 q1^2 + 0.662 q2^2


Model 28


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.987 q1 + -0.930 q1 q2
(p2)' = -0.991 q2 + -0.430 q1^2 + 0.667 q2^2


Model 29


(q1)' = 1.005 p1
(q2)' = 1.000 p2
(p1)' = -1.000 q1 + -0.966 q1 q2
(p2)' = -1.013 q2 + -0.494 q1^2 + 0.709 q2^2


Model 30


(q1)' = 0.999 p1
(q2)' = 1.005 p2
(p1)' = -0.994 q1 + -0.975 q1 q2
(p2)' = -0.994 q2 + -0.460 q1^2 + 0.667 q2^2


Model 31


(q1)' = 0.998 p1
(q2)' = 0.996 p2
(p1)' = -0.994 q1 + -0.946 q1 q2
(p2)' = -0.992 q2 + -0.464 q1^2 + 0.673 q2^2


Model 32


(q1)' = 1.000 p1
(q2)' = 0.999 p2
(p1)' = -0.996 q1 + -0.989 q1 q2
(p2)' = -0.997 q2 + -0.484 q1^2 + 0.674 q2^2


Model 33


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -1.004 q1 + -0.968 q1 q2
(p2)' = -0.999 q2 + -0.479 q1^2 + 0.700 q2^2


Model 34


(q1)' = 0.999 p1
(q2)' = 0.993 p2
(p1)' = -0.984 q1 + -0.933 q1 q2
(p2)' = -0.993 q2 + -0.459 q1^2 + 0.691 q2^2


Model 35


(q1)' = 0.995 p1
(q2)' = 1.000 p2
(p1)' = -0.980 q1 + -0.945 q1 q2
(p2)' = -0.994 q2 + -0.451 q1^2 + 0.672 q2^2


Model 36


(q1)' = 0.991 p1
(q2)' = 0.994 p2
(p1)' = -0.994 q1 + -0.973 q1 q2
(p2)' = -0.995 q2 + -0.480 q1^2 + 0.679 q2^2


Model 37


(q1)' = 0.998 p1
(q2)' = 1.000 p2
(p1)' = -0.991 q1 + -0.986 q1 q2
(p2)' = -1.003 q2 + -0.509 q1^2 + 0.679 q2^2


Model 38


(q1)' = 0.990 p1
(q2)' = 0.999 p2
(p1)' = -1.004 q1 + -0.947 q1 q2
(p2)' = -0.992 q2 + -0.462 q1^2 + 0.677 q2^2


Model 39


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -1.001 q1 + -0.958 q1 q2
(p2)' = -0.994 q2 + -0.477 q1^2 + 0.680 q2^2


Model 40


(q1)' = 0.993 p1
(q2)' = 1.000 p2
(p1)' = -0.998 q1 + -0.970 q1 q2
(p2)' = -1.000 q2 + -0.459 q1^2 + 0.676 q2^2


#########
Tau = 0.5
#########

### Params 0.4, 0.6

Model 1


(q1)' = 0.981 p1
(q2)' = 0.973 p2
(p1)' = -1.054 q1 + -0.992 q1 q2
(p2)' = -1.022 q2 + -0.462 q1^2 + 0.583 q2^2


Model 2


(q1)' = 0.991 p1
(q2)' = 0.996 p2
(p1)' = -0.915 q1
(p2)' = -0.975 q2 + -0.386 q1^2 + 0.510 q2^2


Model 3


(q1)' = 0.991 p1
(q2)' = 0.999 p2
(p1)' = -1.005 q1 + -0.770 q1 q2
(p2)' = -0.986 q2 + -0.347 q1^2 + 0.553 q2^2


Model 4


(q1)' = 1.000 p1
(q2)' = 0.993 p2
(p1)' = -0.994 q1 + -0.800 q1 q2
(p2)' = -0.988 q2 + -0.373 q1^2 + 0.560 q2^2


Model 5


(q1)' = 0.993 p1
(q2)' = 0.999 p2
(p1)' = -0.931 q1
(p2)' = -0.973 q2 + -0.362 q1^2 + 0.542 q2^2


Model 6


(q1)' = 1.000 p1
(q2)' = 0.998 p2
(p1)' = -0.989 q1 + -0.839 q1 q2
(p2)' = -0.981 q2 + -0.373 q1^2 + 0.572 q2^2


Model 7


(q1)' = 0.990 p1
(q2)' = 0.999 p2
(p1)' = -0.997 q1 + -0.768 q1 q2
(p2)' = -1.017 q2 + -0.396 q1^2 + 0.634 q2^2


Model 8


(q1)' = 0.991 p1
(q2)' = 1.000 p2
(p1)' = -0.957 q1
(p2)' = -1.009 q2 + -0.370 q1^2 + 0.595 q2^2


Model 9


(q1)' = 1.010 p1
(q2)' = 1.006 p2
(p1)' = -0.925 q1
(p2)' = -1.002 q2 + -0.402 q1^2 + 0.600 q2^2


Model 10


(q1)' = 0.992 p1
(q2)' = 0.993 p2
(p1)' = -0.987 q1 + -0.826 q1 q2
(p2)' = -1.001 q2 + -0.382 q1^2 + 0.582 q2^2


Model 11


(q1)' = 0.991 p1
(q2)' = 0.989 p2
(p1)' = -0.997 q1 + -0.809 q1 q2
(p2)' = -0.997 q2 + -0.415 q1^2 + 0.637 q2^2


Model 12


(q1)' = 1.001 p1
(q2)' = 1.007 p2
(p1)' = -0.939 q1
(p2)' = -0.996 q2 + -0.369 q1^2 + 0.577 q2^2


Model 13


(q1)' = 1.000 p1
(q2)' = 0.985 p2
(p1)' = -0.925 q1
(p2)' = -1.000 q2 + -0.397 q1^2 + 0.552 q2^2


Model 14


(q1)' = 0.981 p1
(q2)' = 0.993 p2
(p1)' = -0.936 q1
(p2)' = -0.984 q2 + -0.348 q1^2 + 0.568 q2^2


Model 15


(q1)' = 0.996 p1
(q2)' = 0.994 p2
(p1)' = -0.927 q1
(p2)' = -1.002 q2 + -0.364 q1^2 + 0.590 q2^2


Model 16


(q1)' = 0.983 p1
(q2)' = 0.980 p2
(p1)' = -1.000 q1 + -0.819 q1 q2
(p2)' = -0.999 q2 + -0.364 q1^2 + 0.593 q2^2


Model 17


(q1)' = 0.988 p1
(q2)' = 0.990 p2
(p1)' = -0.939 q1
(p2)' = -0.998 q2 + -0.350 q1^2 + 0.530 q2^2


Model 18


(q1)' = 1.006 p1
(q2)' = 0.991 p2
(p1)' = -0.987 q1 + -0.815 q1 q2
(p2)' = -0.993 q2 + -0.369 q1^2 + 0.579 q2^2


Model 19


(q1)' = 0.992 p1
(q2)' = 0.994 p2
(p1)' = -0.973 q1 + -0.732 q1 q2
(p2)' = -0.997 q2 + -0.356 q1^2 + 0.581 q2^2


Model 20


(q1)' = 1.003 p1
(q2)' = 0.997 p2
(p1)' = -0.986 q1 + -0.743 q1 q2
(p2)' = -0.979 q2 + -0.388 q1^2 + 0.594 q2^2


Model 21


(q1)' = 1.011 p1
(q2)' = 0.992 p2
(p1)' = -0.979 q1 + -0.771 q1 q2
(p2)' = -1.011 q2 + -0.383 q1^2 + 0.641 q2^2


Model 22


(q1)' = 0.997 p1
(q2)' = 0.999 p2
(p1)' = -0.933 q1
(p2)' = -0.976 q2 + -0.328 q1^2 + 0.546 q2^2


Model 23


(q1)' = 0.995 p1
(q2)' = 0.998 p2
(p1)' = -0.933 q1
(p2)' = -1.000 q2 + -0.377 q1^2 + 0.587 q2^2


Model 24


(q1)' = 0.979 p1
(q2)' = 0.990 p2
(p1)' = -0.993 q1 + -0.752 q1 q2
(p2)' = -0.931 q2


Model 25


(q1)' = 0.991 p1
(q2)' = 1.009 p2
(p1)' = -1.035 q1 + -0.779 q1 q2
(p2)' = -1.004 q2 + -0.409 q1^2 + 0.605 q2^2


Model 26


(q1)' = 0.981 p1
(q2)' = 0.984 p2
(p1)' = -0.939 q1
(p2)' = -0.993 q2 + -0.365 q1^2 + 0.583 q2^2


Model 27


(q1)' = 0.992 p1
(q2)' = 0.994 p2
(p1)' = -0.923 q1
(p2)' = -0.998 q2 + -0.360 q1^2 + 0.603 q2^2


Model 28


(q1)' = 0.998 p1
(q2)' = 0.995 p2
(p1)' = -0.984 q1 + -0.756 q1 q2
(p2)' = -0.992 q2 + -0.403 q1^2 + 0.595 q2^2


Model 29


(q1)' = 1.004 p1
(q2)' = 0.998 p2
(p1)' = -0.924 q1
(p2)' = -0.997 q2 + -0.374 q1^2 + 0.578 q2^2


Model 30


(q1)' = 0.989 p1
(q2)' = 0.999 p2
(p1)' = -0.933 q1
(p2)' = -1.000 q2 + -0.380 q1^2 + 0.586 q2^2


Model 31


(q1)' = 0.993 p1
(q2)' = 1.004 p2
(p1)' = -1.002 q1 + -0.827 q1 q2
(p2)' = -1.014 q2 + -0.379 q1^2 + 0.592 q2^2


Model 32


(q1)' = 0.992 p1
(q2)' = 0.995 p2
(p1)' = -0.932 q1
(p2)' = -0.995 q2 + -0.365 q1^2 + 0.569 q2^2


Model 33


(q1)' = 0.998 p1
(q2)' = 1.002 p2
(p1)' = -0.982 q1 + -0.849 q1 q2
(p2)' = -0.967 q2 + -0.352 q1^2 + 0.545 q2^2


Model 34


(q1)' = 1.002 p1
(q2)' = 1.007 p2
(p1)' = -0.936 q1
(p2)' = -1.005 q2 + -0.403 q1^2 + 0.612 q2^2


Model 35


(q1)' = 0.994 p1
(q2)' = 0.993 p2
(p1)' = -1.010 q1 + -0.756 q1 q2
(p2)' = -0.998 q2 + -0.345 q1^2 + 0.574 q2^2


Model 36


(q1)' = 0.998 p1
(q2)' = 1.001 p2
(p1)' = -1.006 q1 + -0.803 q1 q2
(p2)' = -0.996 q2 + -0.335 q1^2 + 0.581 q2^2


Model 37


(q1)' = 0.994 p1
(q2)' = 0.986 p2
(p1)' = -0.909 q1
(p2)' = -0.975 q2 + -0.404 q1^2 + 0.531 q2^2


Model 38


(q1)' = 1.005 p1
(q2)' = 0.995 p2
(p1)' = -0.991 q1 + -0.784 q1 q2
(p2)' = -0.993 q2 + -0.343 q1^2 + 0.602 q2^2


Model 39


(q1)' = 0.979 p1
(q2)' = 0.989 p2
(p1)' = -0.997 q1 + -0.733 q1 q2
(p2)' = -0.961 q2 + 0.406 q2^2


Model 40


(q1)' = 1.001 p1
(q2)' = 1.000 p2
(p1)' = -0.933 q1
(p2)' = -1.000 q2 + -0.386 q1^2 + 0.574 q2^2

### Params 0.5, 0.7

Model 1


(q1)' = 0.965 p1
(q2)' = 0.952 p2
(p1)' = -1.047 q1 + -1.237 q1 q2 + 0.037 q2^2
(p2)' = -1.048 q2 + -0.524 q1^2 + 0.492 q2^2 + 0.514 q2 p1^2


Model 2


(q1)' = 0.992 p1
(q2)' = 0.990 p2
(p1)' = -0.990 q1 + -1.034 q1 q2
(p2)' = -0.961 q2 + -0.494 q1^2 + 0.655 q2^2 + -0.275 q2 p2^2


Model 3


(q1)' = 0.986 p1
(q2)' = 0.992 p2
(p1)' = -0.989 q1 + -0.931 q1 q2
(p2)' = -0.994 q2 + -0.450 q1^2 + 0.669 q2^2


Model 4


(q1)' = 1.003 p1
(q2)' = 0.999 p2
(p1)' = -0.988 q1 + -0.937 q1 q2
(p2)' = -0.988 q2 + -0.466 q1^2 + 0.694 q2^2


Model 5


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.982 q1 + -0.975 q1 q2
(p2)' = -0.993 q2 + -0.501 q1^2 + 0.675 q2^2


Model 6


(q1)' = 1.001 p1
(q2)' = 0.991 p2
(p1)' = -0.975 q1 + -1.028 q1 q2
(p2)' = -0.988 q2 + -0.480 q1^2 + 0.654 q2^2


Model 7


(q1)' = 0.990 p1
(q2)' = 0.997 p2
(p1)' = -0.986 q1 + -0.903 q1 q2
(p2)' = -0.991 q2 + -0.484 q1^2 + 0.694 q2^2


Model 8


(q1)' = 1.002 p1
(q2)' = 1.000 p2
(p1)' = -0.991 q1 + -0.929 q1 q2
(p2)' = -0.983 q2 + -0.453 q1^2 + 0.697 q2^2


Model 9


(q1)' = 1.000 p1
(q2)' = 0.996 p2
(p1)' = -0.990 q1 + -1.003 q1 q2
(p2)' = -0.996 q2 + -0.510 q1^2 + 0.709 q2^2


Model 10


(q1)' = 0.994 p1
(q2)' = 1.004 p2
(p1)' = -0.987 q1 + -1.017 q1 q2
(p2)' = -0.994 q2 + -0.506 q1^2 + 0.696 q2^2


Model 11


(q1)' = 0.997 p1
(q2)' = 0.998 p2
(p1)' = -0.995 q1 + -0.969 q1 q2
(p2)' = -0.984 q2 + -0.452 q1^2 + 0.657 q2^2


Model 12


(q1)' = 0.992 p1
(q2)' = 0.992 p2
(p1)' = -0.992 q1 + -0.979 q1 q2
(p2)' = -0.992 q2 + -0.453 q1^2 + 0.637 q2^2


Model 13


(q1)' = 1.002 p1
(q2)' = 0.992 p2
(p1)' = -0.980 q1 + -0.933 q1 q2
(p2)' = -1.008 q2 + -0.539 q1^2 + 0.694 q2^2


Model 14


(q1)' = 0.989 p1
(q2)' = 0.993 p2
(p1)' = -0.999 q1 + -0.940 q1 q2
(p2)' = -0.987 q2 + -0.444 q1^2 + 0.673 q2^2


Model 15


(q1)' = 0.994 p1
(q2)' = 0.994 p2
(p1)' = -0.990 q1 + -0.990 q1 q2
(p2)' = -0.993 q2 + -0.474 q1^2 + 0.682 q2^2


Model 16


(q1)' = 0.997 p1
(q2)' = 0.990 p2
(p1)' = -1.000 q1 + -0.977 q1 q2
(p2)' = -0.992 q2 + -0.470 q1^2 + 0.696 q2^2


Model 17


(q1)' = 0.991 p1
(q2)' = 0.997 p2
(p1)' = -0.996 q1 + -0.967 q1 q2
(p2)' = -0.994 q2 + -0.481 q1^2 + 0.679 q2^2


Model 18


(q1)' = 1.005 p1
(q2)' = 0.994 p2
(p1)' = -0.975 q1 + -0.951 q1 q2
(p2)' = -0.988 q2 + -0.436 q1^2 + 0.659 q2^2


Model 19


(q1)' = 0.988 p1
(q2)' = 0.996 p2
(p1)' = -0.977 q1 + -0.928 q1 q2
(p2)' = -0.980 q2 + -0.465 q1^2 + 0.655 q2^2


Model 20


(q1)' = 0.999 p1
(q2)' = 0.993 p2
(p1)' = -0.979 q1 + -0.914 q1 q2
(p2)' = -1.000 q2 + -0.505 q1^2 + 0.718 q2^2


Model 21


(q1)' = 1.000 p1
(q2)' = 0.993 p2
(p1)' = -1.002 q1 + -1.007 q1 q2
(p2)' = -1.008 q2 + -0.504 q1^2 + 0.747 q2^2


Model 22


(q1)' = 0.993 p1
(q2)' = 0.996 p2
(p1)' = -0.975 q1 + -0.923 q1 q2
(p2)' = -0.975 q2 + -0.446 q1^2 + 0.657 q2^2


Model 23


(q1)' = 0.996 p1
(q2)' = 0.994 p2
(p1)' = -0.981 q1 + -0.920 q1 q2
(p2)' = -0.997 q2 + -0.486 q1^2 + 0.717 q2^2


Model 24


(q1)' = 0.985 p1
(q2)' = 0.990 p2
(p1)' = -0.994 q1 + -0.936 q1 q2
(p2)' = -0.990 q2 + -0.467 q1^2 + 0.685 q2^2


Model 25


(q1)' = 0.989 p1
(q2)' = 1.004 p2
(p1)' = -1.009 q1 + -0.983 q1 q2
(p2)' = -0.984 q2 + -0.480 q1^2 + 0.652 q2^2


Model 26


(q1)' = 0.983 p1
(q2)' = 1.004 p2
(p1)' = -0.986 q1 + -0.931 q1 q2
(p2)' = -0.975 q2 + -0.451 q1^2 + 0.655 q2^2


Model 27


(q1)' = 0.994 p1
(q2)' = 0.998 p2
(p1)' = -0.983 q1 + -0.997 q1 q2
(p2)' = -0.990 q2 + -0.483 q1^2 + 0.707 q2^2


Model 28


(q1)' = 0.995 p1
(q2)' = 0.990 p2
(p1)' = -0.972 q1 + -0.967 q1 q2
(p2)' = -1.004 q2 + -0.505 q1^2 + 0.718 q2^2


Model 29


(q1)' = 0.993 p1
(q2)' = 0.997 p2
(p1)' = -0.995 q1 + -0.960 q1 q2
(p2)' = -0.994 q2 + -0.472 q1^2 + 0.670 q2^2


Model 30


(q1)' = 0.993 p1
(q2)' = 1.003 p2
(p1)' = -1.002 q1 + -1.004 q1 q2
(p2)' = -0.985 q2 + -0.466 q1^2 + 0.662 q2^2


Model 31


(q1)' = 0.990 p1
(q2)' = 0.992 p2
(p1)' = -1.010 q1 + -1.010 q1 q2
(p2)' = -1.001 q2 + -0.518 q1^2 + 0.705 q2^2


Model 32


(q1)' = 0.995 p1
(q2)' = 0.984 p2
(p1)' = -0.991 q1 + -0.977 q1 q2
(p2)' = -0.996 q2 + -0.442 q1^2 + 0.656 q2^2


Model 33


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.991 q1 + -0.991 q1 q2
(p2)' = -0.993 q2 + -0.501 q1^2 + 0.699 q2^2


Model 34


(q1)' = 0.995 p1
(q2)' = 1.003 p2
(p1)' = -0.999 q1 + -0.971 q1 q2
(p2)' = -0.985 q2 + -0.432 q1^2 + 0.652 q2^2


Model 35


(q1)' = 0.995 p1
(q2)' = 0.997 p2
(p1)' = -1.009 q1 + -0.936 q1 q2
(p2)' = -0.991 q2 + -0.449 q1^2 + 0.648 q2^2


Model 36


(q1)' = 0.999 p1
(q2)' = 0.989 p2
(p1)' = -0.996 q1 + -0.974 q1 q2
(p2)' = -0.998 q2 + -0.481 q1^2 + 0.676 q2^2


Model 37


(q1)' = 0.991 p1
(q2)' = 0.994 p2
(p1)' = -0.985 q1 + -1.025 q1 q2
(p2)' = -1.004 q2 + -0.488 q1^2 + 0.655 q2^2


Model 38


(q1)' = 1.000 p1
(q2)' = 0.994 p2
(p1)' = -0.994 q1 + -0.967 q1 q2
(p2)' = -0.992 q2 + -0.479 q1^2 + 0.686 q2^2


Model 39


(q1)' = 0.989 p1
(q2)' = 0.991 p2
(p1)' = -1.020 q1 + -0.850 q1 q2 + 0.654 q1^3 + -0.477 q1 p1^2
(p2)' = -0.978 q2 + -0.320 q1^2 + 0.643 q2^2


Model 40


(q1)' = 0.999 p1
(q2)' = 1.000 p2
(p1)' = -0.994 q1 + -0.953 q1 q2
(p2)' = -0.995 q2 + -0.495 q1^2 + 0.682 q2^2

#########
Tau = 2.5
#########

### Params 0.4, 0.6

Model 1


(q1)' = 0.990 p1
(q2)' = 1.004 p2
(p1)' = -1.005 q1 + -0.795 q1 q2
(p2)' = -0.987 q2 + -0.350 q1^2 + 0.554 q2^2


Model 2


(q1)' = 0.993 p1
(q2)' = 0.992 p2
(p1)' = -0.970 q1 + -0.807 q1 q2
(p2)' = -0.986 q2 + -0.392 q1^2 + 0.548 q2^2


Model 3


(q1)' = 0.995 p1
(q2)' = 0.989 p2
(p1)' = -0.974 q1 + -0.800 q1 q2
(p2)' = -0.975 q2 + -0.322 q1^2 + 0.552 q2^2


Model 4


(q1)' = 0.988 p1
(q2)' = 0.993 p2
(p1)' = -0.990 q1 + -0.764 q1 q2
(p2)' = -0.977 q2 + -0.326 q1^2 + 0.559 q2^2


Model 5


(q1)' = 0.993 p1
(q2)' = 0.995 p2
(p1)' = -0.967 q1 + -0.744 q1 q2
(p2)' = -1.008 q2 + -0.339 q1^2 + 0.567 q2^2


Model 6


(q1)' = 0.983 p1
(q2)' = 0.995 p2
(p1)' = -0.920 q1 + -0.712 q1 q2 + -0.422 q1 p1^2
(p2)' = -0.884 q2 + -0.363 q1^2 + 0.611 q2^2 + -0.894 q2^3


Model 7


(q1)' = 0.991 p1
(q2)' = 0.991 p2
(p1)' = -0.938 q1
(p2)' = -0.991 q2 + -0.338 q1^2 + 0.493 q2^2


Model 8


(q1)' = 0.992 p1
(q2)' = 0.987 p2
(p1)' = -0.990 q1 + -0.844 q1 q2
(p2)' = -0.982 q2 + -0.322 q1^2 + 0.537 q2^2


Model 9


(q1)' = 0.993 p1
(q2)' = 1.000 p2
(p1)' = -1.084 q1 + -0.370 q1^2 + -0.662 q1 q2 + 0.863 q2 p1^2
(p2)' = -1.037 q2 + -0.536 q1^2 + 0.783 q2^2


Model 10


(q1)' = 0.988 p1
(q2)' = 0.981 p2
(p1)' = -0.994 q1 + -0.703 q1 q2 + -0.327 q2^2
(p2)' = -1.027 q2 + -0.443 q1^2 + 0.596 q2^2


Model 11


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.951 q1 + -0.683 q1 q2
(p2)' = -0.953 q2 + -0.241 q1^2 + 0.613 q2^2


Model 12


(q1)' = 0.977 p1
(q2)' = 0.978 p2
(p1)' = -0.963 q1
(p2)' = -0.977 q2 + -0.293 q1^2 + 0.407 q2^2


Model 13


(q1)' = 0.986 p1
(q2)' = 0.986 p2
(p1)' = -0.993 q1 + -0.667 q1 q2
(p2)' = -0.985 q2 + -0.343 q1^2 + 0.578 q2^2


Model 14


(q1)' = 0.985 p1
(q2)' = 0.983 p2
(p1)' = -0.988 q1 + -0.756 q1 q2
(p2)' = -0.986 q2 + -0.438 q1^2 + 0.660 q2^2


Model 15


(q1)' = 0.989 p1
(q2)' = 0.988 p2
(p1)' = -0.974 q1 + -0.770 q1 q2
(p2)' = -1.006 q2 + -0.371 q1^2 + 0.675 q2^2


Model 16


(q1)' = 0.990 p1
(q2)' = 1.006 p2
(p1)' = -0.978 q1 + -0.471 q1 q2 + -0.232 q2^2
(p2)' = -0.985 q2 + -0.390 q1^2 + 0.636 q2^2


Model 17


(q1)' = 0.985 p1
(q2)' = 0.993 p2
(p1)' = -0.987 q1 + -0.754 q1 q2
(p2)' = -0.973 q2 + -0.336 q1^2 + 0.555 q2^2


Model 18


(q1)' = 0.996 p1
(q2)' = 0.985 p2
(p1)' = -0.985 q1 + -0.743 q1 q2
(p2)' = -0.983 q2 + -0.285 q1^2 + 0.533 q2^2


Model 19


(q1)' = 0.981 p1
(q2)' = 0.976 p2
(p1)' = -0.945 q1
(p2)' = -1.016 q2 + -0.346 q1^2 + 0.707 q2^2


Model 20


(q1)' = 0.991 p1
(q2)' = 0.994 p2
(p1)' = -0.985 q1 + -0.763 q1 q2
(p2)' = -0.987 q2 + -0.389 q1^2 + 0.635 q2^2


Model 21


(q1)' = 0.982 p1
(q2)' = 1.005 p2
(p1)' = -0.995 q1 + -0.851 q1 q2
(p2)' = -1.022 q2 + -0.384 q1^2 + 0.670 q2^2


Model 22


(q1)' = 0.999 p1
(q2)' = 0.995 p2
(p1)' = -1.005 q1 + -0.862 q1 q2
(p2)' = -0.923 q2 + -0.376 q1^2 + 0.482 q2^2 + -0.405 q2 p2^2


Model 23


(q1)' = 0.985 p1
(q2)' = 0.987 p2
(p1)' = -0.970 q1 + -0.644 q1 q2
(p2)' = -0.926 q2 + -0.374 q1^2 + 0.566 q2^2 + -0.564 q2 p2^2


Model 24


(q1)' = 0.987 p1
(q2)' = 0.998 p2
(p1)' = -1.001 q1 + -0.740 q1 q2
(p2)' = -1.008 q2 + -0.384 q1^2 + 0.544 q2^2


Model 25


(q1)' = 0.985 p1
(q2)' = 0.984 p2
(p1)' = -1.023 q1 + -0.739 q1 q2
(p2)' = -1.026 q2 + -0.428 q1^2 + 0.641 q2^2


Model 26


(q1)' = 0.994 p1
(q2)' = 0.993 p2
(p1)' = -0.996 q1 + -0.754 q1 q2
(p2)' = -0.983 q2 + -0.354 q1^2 + 0.600 q2^2


Model 27


(q1)' = 1.001 p1
(q2)' = 0.992 p2
(p1)' = -0.939 q1 + -0.710 q1 q2 + -0.429 q1 p1^2
(p2)' = -0.973 q2 + -0.379 q1^2 + 0.555 q2^2


Model 28


(q1)' = 0.990 p1
(q2)' = 1.000 p2
(p1)' = -0.921 q1 + -0.684 q1 q2 + -0.499 q1 p1^2
(p2)' = -1.005 q2 + -0.372 q1^2 + 0.533 q2^2


Model 29


(q1)' = 0.993 p1
(q2)' = 0.986 p2
(p1)' = -0.982 q1 + -0.917 q1 q2
(p2)' = -1.000 q2 + -0.370 q1^2 + 0.619 q2^2


Model 30


(q1)' = 0.986 p1
(q2)' = 0.981 p2
(p1)' = -0.969 q1 + -0.659 q1 q2
(p2)' = -0.966 q2 + -0.316 q1^2 + 0.542 q2^2


Model 31


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.958 q1 + -0.752 q1 q2
(p2)' = -0.956 q2 + -0.282 q1^2 + 0.562 q2^2


Model 32


(q1)' = 0.987 p1
(q2)' = 0.985 p2
(p1)' = -0.975 q1 + -0.813 q1 q2
(p2)' = -0.988 q2 + -0.364 q1^2 + 0.593 q2^2


Model 33


(q1)' = 0.994 p1
(q2)' = 0.987 p2
(p1)' = -0.922 q1
(p2)' = -0.999 q2 + -0.367 q1^2 + 0.606 q2^2


Model 34


(q1)' = 1.000 p1
(q2)' = 0.995 p2
(p1)' = -0.957 q1
(p2)' = -0.976 q2 + 0.310 q2^2


Model 35


(q1)' = 0.990 p1
(q2)' = 0.984 p2
(p1)' = -0.936 q1
(p2)' = -0.970 q2 + -0.297 q1^2 + 0.493 q2^2


Model 36


(q1)' = 0.993 p1
(q2)' = 1.006 p2
(p1)' = -1.048 q1 + 0.559 q1^3
(p2)' = -0.955 q2 + -0.370 q1^2 + 0.604 q2^2


Model 37


(q1)' = 0.983 p1
(q2)' = 0.978 p2
(p1)' = -0.992 q1 + -0.812 q1 q2
(p2)' = -0.985 q2 + -0.319 q1^2 + 0.536 q2^2


Model 38


(q1)' = 0.976 p1
(q2)' = 0.992 p2
(p1)' = -1.012 q1 + -0.806 q1 q2
(p2)' = -0.970 q2 + -0.340 q1^2 + 0.519 q2^2


Model 39


(q1)' = 0.991 p1
(q2)' = 0.985 p2
(p1)' = -0.946 q1 + -0.736 q1 q2 + -0.266 q1 p1^2
(p2)' = -0.979 q2 + -0.389 q1^2 + 0.674 q2^2


Model 40


(q1)' = 0.994 p1
(q2)' = 1.008 p2
(p1)' = -0.911 q1
(p2)' = -0.971 q2 + -0.338 q1^2 + 0.616 q2^2


### Params 0.5, 0.7

Model 1


(q1)' = 0.990 p1
(q2)' = 1.004 p2
(p1)' = -1.005 q1 + -0.795 q1 q2
(p2)' = -0.987 q2 + -0.350 q1^2 + 0.554 q2^2


Model 2


(q1)' = 0.993 p1
(q2)' = 0.992 p2
(p1)' = -0.970 q1 + -0.807 q1 q2
(p2)' = -0.986 q2 + -0.392 q1^2 + 0.548 q2^2


Model 3


(q1)' = 0.995 p1
(q2)' = 0.989 p2
(p1)' = -0.974 q1 + -0.800 q1 q2
(p2)' = -0.975 q2 + -0.322 q1^2 + 0.552 q2^2


Model 4


(q1)' = 0.988 p1
(q2)' = 0.993 p2
(p1)' = -0.990 q1 + -0.764 q1 q2
(p2)' = -0.977 q2 + -0.326 q1^2 + 0.559 q2^2


Model 5


(q1)' = 0.993 p1
(q2)' = 0.995 p2
(p1)' = -0.967 q1 + -0.744 q1 q2
(p2)' = -1.008 q2 + -0.339 q1^2 + 0.567 q2^2


Model 6


(q1)' = 0.983 p1
(q2)' = 0.995 p2
(p1)' = -0.920 q1 + -0.712 q1 q2 + -0.422 q1 p1^2
(p2)' = -0.884 q2 + -0.363 q1^2 + 0.611 q2^2 + -0.894 q2^3


Model 7


(q1)' = 0.991 p1
(q2)' = 0.991 p2
(p1)' = -0.938 q1
(p2)' = -0.991 q2 + -0.338 q1^2 + 0.493 q2^2


Model 8


(q1)' = 0.992 p1
(q2)' = 0.987 p2
(p1)' = -0.990 q1 + -0.844 q1 q2
(p2)' = -0.982 q2 + -0.322 q1^2 + 0.537 q2^2


Model 9


(q1)' = 0.993 p1
(q2)' = 1.000 p2
(p1)' = -1.084 q1 + -0.370 q1^2 + -0.662 q1 q2 + 0.863 q2 p1^2
(p2)' = -1.037 q2 + -0.536 q1^2 + 0.783 q2^2


Model 10


(q1)' = 0.988 p1
(q2)' = 0.981 p2
(p1)' = -0.994 q1 + -0.703 q1 q2 + -0.327 q2^2
(p2)' = -1.027 q2 + -0.443 q1^2 + 0.596 q2^2


Model 11


(q1)' = 0.996 p1
(q2)' = 0.996 p2
(p1)' = -0.951 q1 + -0.683 q1 q2
(p2)' = -0.953 q2 + -0.241 q1^2 + 0.613 q2^2


Model 12


(q1)' = 0.977 p1
(q2)' = 0.978 p2
(p1)' = -0.963 q1
(p2)' = -0.977 q2 + -0.293 q1^2 + 0.407 q2^2


Model 13


(q1)' = 0.986 p1
(q2)' = 0.986 p2
(p1)' = -0.993 q1 + -0.667 q1 q2
(p2)' = -0.985 q2 + -0.343 q1^2 + 0.578 q2^2


Model 14


(q1)' = 0.985 p1
(q2)' = 0.983 p2
(p1)' = -0.988 q1 + -0.756 q1 q2
(p2)' = -0.986 q2 + -0.438 q1^2 + 0.660 q2^2


Model 15


(q1)' = 0.989 p1
(q2)' = 0.988 p2
(p1)' = -0.974 q1 + -0.770 q1 q2
(p2)' = -1.006 q2 + -0.371 q1^2 + 0.675 q2^2


Model 16


(q1)' = 0.990 p1
(q2)' = 1.006 p2
(p1)' = -0.978 q1 + -0.471 q1 q2 + -0.232 q2^2
(p2)' = -0.985 q2 + -0.390 q1^2 + 0.636 q2^2


Model 17


(q1)' = 0.985 p1
(q2)' = 0.993 p2
(p1)' = -0.987 q1 + -0.754 q1 q2
(p2)' = -0.973 q2 + -0.336 q1^2 + 0.555 q2^2


Model 18


(q1)' = 0.996 p1
(q2)' = 0.985 p2
(p1)' = -0.985 q1 + -0.743 q1 q2
(p2)' = -0.983 q2 + -0.285 q1^2 + 0.533 q2^2


Model 19


(q1)' = 0.981 p1
(q2)' = 0.976 p2
(p1)' = -0.945 q1
(p2)' = -1.016 q2 + -0.346 q1^2 + 0.707 q2^2


Model 20


(q1)' = 0.991 p1
(q2)' = 0.994 p2
(p1)' = -0.985 q1 + -0.763 q1 q2
(p2)' = -0.987 q2 + -0.389 q1^2 + 0.635 q2^2


Model 21


(q1)' = 0.982 p1
(q2)' = 1.005 p2
(p1)' = -0.995 q1 + -0.851 q1 q2
(p2)' = -1.022 q2 + -0.384 q1^2 + 0.670 q2^2


Model 22


(q1)' = 0.999 p1
(q2)' = 0.995 p2
(p1)' = -1.005 q1 + -0.862 q1 q2
(p2)' = -0.923 q2 + -0.376 q1^2 + 0.482 q2^2 + -0.405 q2 p2^2


Model 23


(q1)' = 0.985 p1
(q2)' = 0.987 p2
(p1)' = -0.970 q1 + -0.644 q1 q2
(p2)' = -0.926 q2 + -0.374 q1^2 + 0.566 q2^2 + -0.564 q2 p2^2


Model 24


(q1)' = 0.987 p1
(q2)' = 0.998 p2
(p1)' = -1.001 q1 + -0.740 q1 q2
(p2)' = -1.008 q2 + -0.384 q1^2 + 0.544 q2^2


Model 25


(q1)' = 0.985 p1
(q2)' = 0.984 p2
(p1)' = -1.023 q1 + -0.739 q1 q2
(p2)' = -1.026 q2 + -0.428 q1^2 + 0.641 q2^2


Model 26


(q1)' = 0.994 p1
(q2)' = 0.993 p2
(p1)' = -0.996 q1 + -0.754 q1 q2
(p2)' = -0.983 q2 + -0.354 q1^2 + 0.600 q2^2


Model 27


(q1)' = 1.001 p1
(q2)' = 0.992 p2
(p1)' = -0.939 q1 + -0.710 q1 q2 + -0.429 q1 p1^2
(p2)' = -0.973 q2 + -0.379 q1^2 + 0.555 q2^2


Model 28


(q1)' = 0.990 p1
(q2)' = 1.000 p2
(p1)' = -0.921 q1 + -0.684 q1 q2 + -0.499 q1 p1^2
(p2)' = -1.005 q2 + -0.372 q1^2 + 0.533 q2^2


Model 29


(q1)' = 0.993 p1
(q2)' = 0.986 p2
(p1)' = -0.982 q1 + -0.917 q1 q2
(p2)' = -1.000 q2 + -0.370 q1^2 + 0.619 q2^2


Model 30


(q1)' = 0.986 p1
(q2)' = 0.981 p2
(p1)' = -0.969 q1 + -0.659 q1 q2
(p2)' = -0.966 q2 + -0.316 q1^2 + 0.542 q2^2


Model 31


(q1)' = 0.998 p1
(q2)' = 0.999 p2
(p1)' = -0.958 q1 + -0.752 q1 q2
(p2)' = -0.956 q2 + -0.282 q1^2 + 0.562 q2^2


Model 32


(q1)' = 0.987 p1
(q2)' = 0.985 p2
(p1)' = -0.975 q1 + -0.813 q1 q2
(p2)' = -0.988 q2 + -0.364 q1^2 + 0.593 q2^2


Model 33


(q1)' = 0.994 p1
(q2)' = 0.987 p2
(p1)' = -0.922 q1
(p2)' = -0.999 q2 + -0.367 q1^2 + 0.606 q2^2


Model 34


(q1)' = 1.000 p1
(q2)' = 0.995 p2
(p1)' = -0.957 q1
(p2)' = -0.976 q2 + 0.310 q2^2


Model 35


(q1)' = 0.990 p1
(q2)' = 0.984 p2
(p1)' = -0.936 q1
(p2)' = -0.970 q2 + -0.297 q1^2 + 0.493 q2^2


Model 36


(q1)' = 0.993 p1
(q2)' = 1.006 p2
(p1)' = -1.048 q1 + 0.559 q1^3
(p2)' = -0.955 q2 + -0.370 q1^2 + 0.604 q2^2


Model 37


(q1)' = 0.983 p1
(q2)' = 0.978 p2
(p1)' = -0.992 q1 + -0.812 q1 q2
(p2)' = -0.985 q2 + -0.319 q1^2 + 0.536 q2^2


Model 38


(q1)' = 0.976 p1
(q2)' = 0.992 p2
(p1)' = -1.012 q1 + -0.806 q1 q2
(p2)' = -0.970 q2 + -0.340 q1^2 + 0.519 q2^2


Model 39


(q1)' = 0.991 p1
(q2)' = 0.985 p2
(p1)' = -0.946 q1 + -0.736 q1 q2 + -0.266 q1 p1^2
(p2)' = -0.979 q2 + -0.389 q1^2 + 0.674 q2^2


Model 40


(q1)' = 0.994 p1
(q2)' = 1.008 p2
(p1)' = -0.911 q1
(p2)' = -0.971 q2 + -0.338 q1^2 + 0.616 q2^2

